Largest square divisors of shifted primes

The author shows that there are infinitely many primes $p$ such that for any nonzero integer $a$, $p-a$ is divisible by a square $d^2 > p^{\frac{1}{2}+\frac{1}{700}}$. The exponent $\frac{1}{2}+\frac{1}{700}$ improves Merikoski's $\frac{1}{2}+\frac{1}{2000}$. Many powerful devices in Harman's sieve are used for this improvement.

==> anc/SieveFunctions.m <==
(* ::Package:: *)

(* -*-Mathematica-*-  code *)

(* Time-stamp: <SieveFunctions.m: 11-Feb-2009 sievetheorybook@math.uiuc.edu> *)

(*
 * Code for computation of "sieve functions" described in the book A
 * HIGHER-DIMENSIONAL SIEVE METHOD WITH WITH PROCEDURES FOR COMPUTING SIEVE
 * FUNCTIONS, by Harold G. Diamond, H. Halberstam, and William F. Galway.
 *
 * Please note that we cannot guarantee the accuracy of any results
 * computed with this package.  Questions about or comments on this package
 * should be addressed to sievetheorybook@math.uiuc.edu.
 *)

(* :Title:  SieveFunctions.m -- utilities for computing functions used in sieve theory. *)
(* :Author:  William F. Galway *)
(* :Copyright: 2009 by William F. Galway *)
(* :Package Version: 0.9 *)
(* :Mathematica Version: 5.2  *)

(*********************************************************************************
 * KNOWN BUGS AND ISSUES:
 * -- When kappa is large and u is much larger than kappa, e.g. kappa=10, u=100,
 *   then evaluating UpperSieveFunc[kappa,u], LowerSieveFunc[kappa,u],
 *   generates messages that
 *      "$RecursionLimit::reclim: Recursion depth of 256 exceeded",
 *   at which point Mathematica may crash.
 *********************************************************************************)

BeginPackage["SieveFunctions`"]

SieveFunctions::usage =
"SieveFunctions is not a function, but Options[SieveFunctions] gives
the default options for the functions UpperSieveFunc[...],
LowerSieveFunc[...], SieveP[...], SieveQ[...]."

AlphaBeta::usage =
"AlphaBeta is an option for many of the functions in the
SieveFunction package which should have one of the two forms
AlphaBeta->{alpha,beta}, where alpha>=beta are real numbers, or the
form AlphaBeta->Automatic."

ComputationMethod::usage = "ComputationMethod is an option for many of
the functions in the SieveFunctions package that specifies the
preferred method for computing those functions.  Choices include
ComputationMethod->IntegralRep; ComputationMethod->DDE; and the
default ComputationMethod->Automatic, which specifies, in effect, that
a mixture of ComputationMethod->IntegralRep and ComputationMethod->DDE
should be used in such a way as to attempt optimally to balance
accuracy against speed.  See the documentation for IntegralRep,
RightIntegralRep, LeftIntegralRep, and DDE for further details.
Also, note that the ComputationMethod option will be ignored when
there is no corresponding method for computing a given function."

IntegralRep::usage =
"IntegralRep is a choice for the option ComputationMethod used by
several functions in the SieveFunctions package,
ComputationMethod->IntegralRep specifies that the function should be
computed, when it makes sense to do so, using an integral
representation for that function (usually a contour integral).  See
also the documentation for LeftIntegralRep and RightIntegralRep."

LeftIntegralRep::usage =
"LeftIntegralRep is a choice for the option ComputationMethod used by
several functions in the SieveFunctions package,
ComputationMethod->LeftIntegralRep applies to the computation of
sigmaFunc and jFunc, and specifies that the function should be
computed using a contour integral representation for that function
where the contour passes to the left of the origin."

RightIntegralRep::usage =
"RightIntegralRep is a choice for the option ComputationMethod used by
several functions in the SieveFunctions package,
ComputationMethod->RightIntegralRep applies to the computation of
sigmaFunc and jFunc, and specifies that the function should be
computed using a contour integral representation for that function
where the contour passes to the right of the origin."

DDE::usage =
"DDE is a choice for the option ComputationMethod,
ComputationMethod->DDE specifies that the function should be computed
by numerical integration of the delay differential equation satisfied
by that function."

Ein::usage =
"Ein[z] = Integrate[(1-Exp[-s])/s,{s,0,z}] and is an entire function
(an exponential integral).  It is implemented as
 EulerGamma + Log[z] + ExpIntegralE[1,z]."

jLaplace::usage =
"jLaplace[kappa,z] is the Laplace transform of the Grupp-Richert
\"j\" function:  jFunc[kappa,u]."

jIntegrand::usage =
"jIntegrand[kappa,u,z] is the integrand used to compute jFunc[kappa,u]
by the inverse Laplace transform integral formula."

jSadIter::usage =
"jSadIter[kappa,u,z0] refines an approximation z0 to the negative real
saddle-point of jIntegrand[kappa,u,z]."

jSad::usage =
"jSad[kappa,u] returns the negative real saddle-point of
jIntegrand[kappa,u,z].  jSad[kappa,u,m] returns the saddle-point
with negative real part, and imaginary part near 2*Pi*m."

jIntLeftPath::usage =
"jIntLeftPath[kappa,u,digits] returns points {z0,z1, ...} defining a path in the
complex plane to be used by NIntegrate[jIntegrand[kappa,u,z], {z, z0, z1, ...}] in
approximating jFuncInternal[LeftIntegralRep,...] to digits worth of accuracy."

jIntRightPath::usage =
"jIntRightPath[kappa,u,digits] returns points {z0,z1, ...} defining a path in the
complex plane to be used by NIntegrate[jIntegrand[kappa,u,z], {z, z0, z1, ...}] in
approximating jFuncInternal[RightIntegralRep,...] to digits worth of accuracy."

jFuncSeg0::usage =
"jFuncSeg0[kappa,u] returns jFunc[kappa,u], valid for 0<u<=1."

jFunc::usage =
"jFunc[kappa,u] returns the value of the \"j\" sieve function of u with parameter
kappa >= 1;  jFunc[...] also takes optional arguments, see
Options[jFunc] for further details."

sigmaFunc::usage =
"sigmaFunc[kappa,u] = jFunc[kappa, u/2].  See the documentation for
jFunc.  sigmaFunc[...] takes the same optional arguments as jFunc."

AdjointSieveP::usage =
"AdjointSieveP[kappa,u] returns the value of the \"p\" sieve function of u with parameter
kappa>0.  When kappa<=1 it is important that u>0."

qIntegrand::usage =
"qIntegrand[kappa,u,z] is the integrand of a contour-integral used in
the computation of AdjointSieveQ[kappa,u]."

LoglikeXi::usage =
"LoglikeXi[t] is defined to be the solution \"x\" to t=(e^x-1)/x."

DLogqIntegrand::usage =
"DLogqIntegrand[kappa,u,z] is the logarithmic derivitive with respect
to z of qIntegrand[kappa,u,z]."

AdjointSieveQ::usage =
"AdjointSieveQ[kappa,u] returns the value of the \"q\" sieve function with parameters
kappa>0, u>0.  When 2*kappa is an integer the result is a polynomial
in u, so u <= 0 is acceptable in that case."

qPoly::usage =
"qPoly[deg,u] returns AdjointSieveQ[(deg+1)/2, u], where deg is a non-negative
integer."

qPolyCoef::usage =
"qPolyCoef[deg,n] is defined so that
 qPoly[deg,u] = Sum[(-1)^n*Binomial[deg,n]*qPolyCoef[deg,n]*u^(deg-n), {n,0,deg}]."

qDDEcheck::usage =
"qDDEcheck[kappa] returns
D[u*AdjointSieveQ[kappa,u], u] - kappa*(AdjointSieveQ[kappa,u]+AdjointSieveQ[kappa,u+1]),
which should yield (or simplify to) zero.  (Only works when 2*kappa is
an integer.)"

qIntegralCheck::usage =
"qIntegralCheck[kappa,u] returns
(u+1)*AdjointSieveQ[kappa,u+1] - u*AdjointSieveQ[kappa,u] - kappa*Integrate[AdjointSieveQ[kappa,t],{t,u,u+2}],
which should return zero (or near zero, when 2*kappa is not an integer)."

CriticalRatio::usage =
"CriticalRatio is the value of r := u/kappa at which the \"interesting\"
saddle point of qIntegrand[kappa,u,z] leaves the real axis.  (The
saddle point is real for r>CriticalRatio and complex-valued for
r<CriticalRatio.)"

qSadNewtonIteration::usage =
"qSadNewtonIteration[r,z] uses Newton's method to map z to a better
approximation of the \"interesting\" saddle point of
qIntegrand[kappa,u,z], where r := u/kappa."

qSadApproxBigRatio::usage =
"qSadApproxBigRatio[r] gives an approximation to the \"interesting\"
saddle point of qIntegrand[kappa,u,z], suitable for r := u/kappa
comfortably larger than CriticalRatio."

qSadApproxSmallRatio::usage =
"qSadApproxSmallRatio[r] gives an approximation to the \"interesting\"
saddle point of qIntegrand[kappa,u,z], suitable for r := u/kappa
comfortably smaller than CriticalRatio."

qSadApproxIntermediateRatio::usage =
"qSadApproxIntermediateRatio[r] gives an approximation to the \"interesting\"
saddle point of qIntegrand[kappa,u,z], suitable for r := u/kappa
comfortably near CriticalRatio."

qSadApprox::usage =
"qSadApprox[u/kappa] gives a rough approximation to the \"interesting\"
saddle point of qIntegrand[kappa,u,z], suitable for u/kappa > 0."

qSad::usage =
"qSad[u/kappa] gives a good approximation to the \"interesting\"
saddle point of qIntegrand[kappa,u,z]."

qIntPath::usage =
"qIntPath[kappa,u] returns points {z0,z1, ...} defining a path in the complex
plane to be used by NIntegrate[qIntegrand[kappa,u,z], {z, z0, z1, ...}] in
computing AdjointSieveQ[...]."

PiSieveFunc::usage =
"Can be called as PiSieveFunc[kappa,u,v], or as PiSieveFunc[kappa,u] :=
PiSieveFunc[kappa,u,u]."

PiTildeSieveFunc::usage =
"PiTildeSieveFunc[kappa,u] := PiSieveFunc[kappa,u,u-1]."

XiSieveFunc::usage =
"Can be called as XiSieveFunc[kappa,u,v], or as XiSieveFunc[kappa,u] :=
XiSieveFunc[kappa,u,u]."

XiTildeSieveFunc::usage =
"XiTildeSieveFunc[kappa,u] := XiSieveFunc[kappa,u,u-1]."

alphaSearchSieveFunc::usage =
"One of the roots of alphaSearchSieveFunc[kappa,u]==0 is u=alphaParam[kappa];
this is the function l(u) in the notation of Diamond and Halberstam."

betaSearchSieveFunc::usage =
"betaSearchSieveFunc[kappa,alpha,u]:=IwaniecInnerQ[kappa,u,alpha,u]/u^(2*kappa-1),
where the denominator is chosen to keep the magnitude of
betaSearchSieveFunc[...,u] bounded as u->Infinity.
betaSearchSieveFunc[kappa,alphaParam[kapp],betaParam[kappa]] = 0, in theory."

ChopUpInterval::usage =
"ChopUpInterval[u0,u1,avec] returns a list {u0,...,u1} where the entries are in
increasing order and intervening entries are congruent modulo 1 to one of the
avec[[k]] and the entries congruent modulo 1 to avec[[k]] are >= avec[[k]]."

UpperSieveFunc::usage =
"UpperSieveFunc[kappa,u] is the sieve upper bound function
F(u), of dimension kappa, satisfying its defining delay differential
equation up to the limits of accuracy of the numerical method used."

UpperSieveFuncInternal::usage = "Internal function."

UpperSieveFuncSegment::usage =
"Internal function used to implement UpperSieveFunc."

LowerSieveFunc::usage =
"LowerSieveFunc[kappa,u] is the sieve lower bound function f(u), of
dimension kappa, satisfying its defining delay differential equation
up to the limits of accuracy of the numerical method used."

LowerSieveFuncInternal::usage = "Internal function."

LowerSieveFuncSegment::usage =
"Internal function used to implement LowerSieveFunc."

SieveP::usage =
"SieveP[kappa,u] == UpperSieveFunc[kappa,u] +
LowerSieveFunc[kappa,u].  Optional arguments are the same as for
UpperSieveFunc[...] and LowerSieveFunc[...]."

SieveQ::usage =
"SieveQ[kappa,u] == UpperSieveFunc[kappa,u] - LowerSieveFunc[kappa,u].
Optional arguments are the same as for UpperSieveFunc[...] and
LowerSieveFunc[...]."

IwaniecInnerP::usage =
"IwaniecInnerP[kappa,u] is an expression involving an integral that should
be a constant as a function of u, for u >= alpha >= beta >= 2.  Note
that alpha and beta can be passed as optional arguments using the form
IwaniecInnerP[kappa,u,AlphaBeta->{alpha,beta}]."

IwaniecInnerQ::usage =
"IwaniecInnerQ[kappa,u] is an expression involving an integral that should
be a constant as a function of u, for u >= alpha >= beta >= 2.  Note
that alpha and beta can be passed as optional arguments using the form
IwaniecInnerQ[kappa,u,AlphaBeta->{alpha,beta}]."

IwaniecInnerPintegrand::usage =
"IwaniecInnerPintegrand[kappa,u,alpha,beta] is the integrand evaluated by
IwaniecInnerP[...]."

IwaniecInnerQintegrand::usage =
"IwaniecInnerQintegrand[kappa,u,alpha,beta] is the integrand evaluated by
IwaniecInnerQ[...]."

alphaInterpolatingFunction::usage =
"alphaInterpolatingFunction is an InterpolatingFunction for which
alphaInterpolatingFunction[kappa] approximates alphaParam[kappa]."

betaInterpolatingFunction::usage =
"betaInterpolatingFunction is an InterpolatingFunction for which
betaInterpolatingFunction[kappa] approximates betaParam[kappa]."

OldalphaInterpolatingFunction::usage =
"OldalphaInterpolatingFunction is a previously calculated version of
alphaInterpolatingFunction, retained for comparison and \"quality
control\" tests."

OldbetaInterpolatingFunction::usage =
"OldbetaInterpolatingFunction is a previously calculated version of
betaaInterpolatingFunction, retained for comparison and \"quality
control\" tests."

AlphaBetaExtrapolate::usage =
"AlphaBetaExtrapolate extends the range of alphaInterpolatingFunction
and betaInterpolatingFunction by 0.5."

AlphaBetaParams::usage =
"AlphaBetaParams[kappa] returns the \"proper\" values of {alpha,beta}
to pass to UpperSieveFunc[kappa,u,alpha,beta],
LowerSieveFunc[kappa,u,alpha,beta], etc."

alphaParam::usage =
"alphaParam[kappa] returns the \"proper\" value of alpha to pass to
UpperSieveFunc[kappa,u], LowerSieveFunc[kappa,u], etc."

betaParam::usage =
"betaParam[kappa] returns the \"proper\" value of beta to pass to
UpperSieveFunc[kappa,u], LowerSieveFunc[kappa,u], etc."

Begin["`Private`"]

LoglikeXi[t_?NumberQ] := 
  Module[{xi},
         (* Our starting guess for the solution is somewhat arbitrarily
          * split into 3 different cases, based on the size of "t".
          *)
          xi/.FindRoot[t==(Exp[xi]-1)/xi,
                       {xi,Piecewise[{{Log[t]+Log[1+Log[t]], t>2},
                                     {-1/t, t<0.5}},
                                     2*t-1]}][[1]]
        ] /; t>0;
(*
 * Note that Mathematica is not clever enough to deduce that all
 * singularities and branch-cuts cancel in this definition, giving an
 * entire function of z.
 *)
Ein[z_] := EulerGamma + Log[z] + ExpIntegralE[1,z];

jLaplace[kappa_,z_] := Exp[-kappa*Ein[z]]/z;

jIntegrand[kappa_?NumberQ,u_?NumberQ,z_?NumberQ] := Exp[u*z]*jLaplace[kappa,z];

jSadIter[kappa_,u_,z_] := Log[kappa/(1+kappa-u*z)];

jSad[kappa_,u_] := jSad[kappa,u,0];

(*
 * This would be faster if we'd switch to something like
 * FindRoot[u*z + kappa*Exp[-z] - kappa-1 == 0, ...] after a few
 * iterations of jSadIter.
 *)
jSad[kappa_,u_,m_] := FixedPoint[(2*Pi*I*m + jSadIter[kappa,u,#])&, -Log[1.0+1/kappa]];

(*
 * jIntLeftPath[...] returns a list of consecutive saddle-points of jIntegrand[...],
 * which lie to the left of the origin, truncated at the first saddle point at which the
 * integrand is bounded by "eps" as calculated below.
 *)
jIntLeftPath[kappa_,u_,digits_] :=
  Module[{m,path = {jSad[kappa,u,0], jSad[kappa,u,1]}, zsad, eps},
         eps = 10.0^(-digits)/2;
         For[m=2, Abs[jIntegrand[kappa,u, (zsad=jSad[kappa,u,m])]] > eps, m++,
             path = Append[path, zsad];
         ];
         (*  Include the last saddle point for good measure.  *)
         path = Append[path, zsad];
         path
  ];

octahedralBasisPoint = Exp[2*Pi*I/16];
OctahedralPathPoints =
  {1,
   octahedralBasisPoint/Re[octahedralBasisPoint],
   (I/octahedralBasisPoint)/Re[octahedralBasisPoint]};

(*
 * jIntRightPath[...] returns a path suitable for jIntegrand[...], this
 * path passes through the real saddle point to the right of the
 * origin and then moves to the left of the imaginary axis to pass
 * through one or more additional saddle points, truncated at the
 * first saddle point at which the integrand is bounded by "eps" as
 * calculated below.
 *)
jIntRightPath[kappa_,u_,digits_] :=
  Module[{m, zsad, rslt, eps, val},
         If[1+kappa > 10*u,
           (*
            * If the saddle point is too far to the right (>10,
            * roughly), then we don't bother to pass through the saddle
            * point.
            *)
            zsad = 10,
            (*
             * Otherwise set zsad to a rough approximation to
             * its ultimate value.
             *)
            zsad = (1+kappa)/u;
            (* Then we give FindRoot[...] an even better starting
             *  approx. to start off with.
             *)
            zsad = z/.FindRoot[u*z-(1+kappa)+kappa*Exp[-z]==0,
                             {z,zsad-Exp[-zsad]*kappa/u}][[1]];
            (* zsad is the location of the positive real saddle point of
             * jIntegrand[...].
             *)
         ];

         path = zsad*OctahedralPathPoints;
         eps = 10.0^(-1-digits)*Abs[jIntegrand[kappa,u,zsad]];
         For[m=Ceiling[zsad/(2*Pi)], 
             Abs[jIntegrand[kappa,u, (zsad=jSad[kappa,u,m])]] > eps,
             m++,
             path = Append[path, zsad];
         ];
         path = Append[path, zsad];
         path
  ];

jFuncSeg0[kappa_,u_] := Exp[-kappa*EulerGamma]*u^kappa/Gamma[kappa+1];

(* By convention, jFunc[kappa,u] == 0 for u<=0.  *)
jFuncInternal[method_,kappa_?NumberQ,u_?NumberQ] := 0 /; u<=0;


(* This handles most cases cases with 0<u<=1. *)
(* NOTE, because of "fuzz" in Mathematica we phrase this as u-1 <= 0,
 * since, for example, Mathematica will find 1+2.0^(-48) <= 1, even though 
 * (1+2.0^(-48))-1 evaluates to 3.552713678800501*^-15 (at default machine precision
 * on the machine I tested it on).
 *)
jFuncInternal[method_?(MemberQ[{DDE,Automatic,IntegralRep},#]&),kappa_?NumberQ,u_?NumberQ] :=
  jFuncSeg0[kappa,u] /; u-1 <= 0;

(*
 * When ComputationMethod->IntegralRep, u>1, jFunc is implemented as an
 * inverse Laplace transform choosing a path based on the relative
 * sizes of u versus kappa,  to "encourage" getting the most accurate
 * possible result.
 *)
jFuncInternal[IntegralRep,kappa_?NumberQ,u_?NumberQ] :=
  If[u<=kappa, jFuncInternal[RightIntegralRep,kappa,u],
               jFuncInternal[LeftIntegralRep,kappa,u]];

jFuncInternal[LeftIntegralRep,kappa_?NumberQ,u_?NumberQ] :=
  Module[{z,digits = 8, path},
         (* Note "z" plays a symbolic role here. *)
         path = {z, Sequence @@ jIntLeftPath[kappa, u, digits]};
         1 + Im[NIntegrate[jIntegrand[kappa,u,z], Evaluate[path],
                           AccuracyGoal->digits, MaxRecursion->20]
             ]/Pi
  ];

jFuncInternal[RightIntegralRep,kappa_?NumberQ,u_?NumberQ] :=
  Module[{z,digits = 8, path},
         (* Note "z" plays a symbolic role here. *)
         path = {z, Sequence @@ jIntRightPath[kappa, u, digits]};
         Im[NIntegrate[jIntegrand[kappa,u,z], Evaluate[path], MaxRecursion->20]]/Pi
  ];

jFuncInternal[Automatic,kappa_?NumberQ,u_?IntegerQ] :=
  jFuncInternal[IntegralRep,kappa,u];

(*
 * This handles ComputationMethod->DDE and ComputationMethod->Automatic
 * when u>1, u not an integer.
 *)
jFuncInternal[method_?(MemberQ[{DDE, Automatic},#]&), kappa_?NumberQ, u_?NumberQ] :=
  Module[{u1=Floor[u]},
         u1 = If[u>u1,u1,u1-1];
         jFuncViaDDESegment[method,kappa,u1,u1+1][u]
        ] /; u-1 > 0;

(*
 * Return (and store a cached copy of) an InterpolatingFunction object giving
 * jFunc[kappa,u] for u1 <= u<= u2.
 *)
jFuncViaDDESegment[method_,kappa_?NumberQ,u1_?IntegerQ,u2_?IntegerQ] :=
  jFuncViaDDESegment[method,kappa,u1,u2] =
    Module[{u,j},
           j/.NDSolve[{j[u1] == jFuncInternal[method,kappa,u1],
                       u*D[j[u],u] == kappa*(j[u]-jFuncInternal[method,kappa,u-1])},
                      j,{u,u1,u2}, AccuracyGoal->Infinity][[1]]
          ];

Options[jFunc] = {ComputationMethod->Automatic};

jFunc[kappa_?NumberQ,u_?NumberQ, opts___?OptionQ] :=
 jFuncInternal[ComputationMethod/.{opts}/.Options[jFunc],kappa,u];

Options[sigmaFunc] = {ComputationMethod->Automatic};

sigmaFunc[kappa_,u_,opts___?OptionQ] :=
 jFunc[kappa, u/2, Sequence @@ Join[{opts},Options[sigmaFunc]]];

(*
 * AdjointSieveP[kappa,u] is implemented as a Laplace transform.
 *)
AdjointSieveP[kappa_?NumberQ,u_?NumberQ]  :=
  Module[{t},
         NIntegrate[Exp[-u*t - kappa*Ein[t]],{t,0,Infinity}]] /; kappa>0;

qIntegrand[kappa_,u_,z_] := Exp[u*z + kappa*(Ein[-z] - 2*Log[z])];

DLogqIntegrand[kappa_, u_, z_] := u - kappa*(1+Exp[z])/z;

(*
 * Note: in the Diamond-Halberstam sieve book, the authors observe
 * that qPolyCoef[deg,n] is a polynomial in kappa=(deg+1)/2.  We don't
 * use that fact here, since it would give an O(deg^2) running time to
 * compute qPoly[deg,u], while this approach should give an O(deg)
 * running time (with, of course, a different and perhaps "worse"
 * O-constant).
 *)

qPolyCoef[deg_Integer,0] = 1;

(* Note that (deg+1)/2 denotes "kappa". *)
qPolyCoef[deg_Integer,n_Integer] := (qPolyCoef[deg,n] =
   Sum[(-1)^m*Binomial[n-1,m]*qPolyCoef[deg,n-1-m]/(m+1),
       {m,0,n-1}]*(deg+1)/2) /; deg>0;

(*
 * We enclose the following two definitions within a Module[...]
 * to be REALLY sure that no name conflict occurs with "uvar".
 *)
Module[{uvar},
 qPolyInternal[deg_Integer] :=
  qPolyInternal[deg] =
   Sum[(-1)^n*Binomial[deg,n]*qPolyCoef[deg,n]*uvar^(deg-n), {n,0,deg}];

 qPoly[deg_Integer,u_] := (qPolyInternal[deg]/.{uvar->u}) /; deg>=0;
];

CriticalRatio =
 Module[{r}, r /. FindRoot[r*(Log[r]-1)==1, {r,3.59}]];

(*
 * Map z to a better approximation of the "interesting" saddle point
 * of qIntegrand[kappa,u,z], where r = u/kappa.
 *)
qSadNewtonIteration[r_,z_] := ((z-1)*Exp[z]-1)/(Exp[z]-r);

qSadApproxBigRatio[r_] := 2/r + 2/r^2;

qSadApproxSmallRatio[r_] := (Pi*r)^2/2 + (1-r+r^2)*Pi*I;

(*
 * The following has an error of order (r - CriticalRatio), barely
 * good enough?
 *)
qSadApproxIntermediateRatio[r_] :=
  Conjugate[
   Log[CriticalRatio] +
    (r-CriticalRatio - Sqrt[(r-CriticalRatio)^2 + 2*CriticalRatio*Log[CriticalRatio]*(r-CriticalRatio)])/CriticalRatio
  ];

(*
 * The points at which we switch from one approximation to another
 * were determined by trial-and-error.  Piecewise[...] is new to Mathematica 5.1.
 *)
qSadApprox[r_] :=
 Piecewise[{{qSadApproxSmallRatio[r], r < 0.517},
            {qSadApproxBigRatio[r],   r > 5.3}},
           qSadApproxIntermediateRatio[r] (* Default case. *)
          ];

(*
 * Up to 4 Newton iterations suffice for an error bound of 10^(-5) or
 * so, but Newton's method encounters division by zero for
 * r=CriticalRatio.
 *)
qSad[r_] :=
  If[Abs[r-CriticalRatio] < 10.0^(-12), qSadApproxIntermediateRatio[r],
     FixedPoint[qSadNewtonIteration[r,#]&,qSadApprox[r],4]];

(*
 * Note, the integral should run to -Infinity, but Mathematica gets
 * confused by that in some cases, so we use a kludge to truncate the
 * path to a finite range.  ALSO NOTE that qIntPath[...] is a bit
 * dubious for u/kappa near CriticalRatio.
 *)
qIntPath[kappa_, u_] :=
  Module[{zs, zdelt, ztrunc},
    zs=qSad[u/kappa];
    ztrunc = Min[-1,(Log[u] - kappa*(Exp[-1]+EulerGamma) - 20.0)/u];
    If[Im[zs]===0,
       Return[{zs, zs*(1+I),ztrunc + zs*I}],
       zdelt = Sqrt[-1/Residue[DLogqIntegrand[kappa,u,z]/(z-zs)^2,{z,zs}]];
       zdelt = Im[zs]*zdelt/Im[zdelt];
       (* Note that Im[zs-zdelt]==0, to within the limits of numerical accuracy. *)
       Return[{Re[zs-zdelt],
               zs+zdelt,
               Min[Re[zs+zdelt], ztrunc] + I*Max[1,Im[zs+zdelt]]}
             ];
      ];
  ];

AdjointSieveQ[kappa_,u_] := qPoly[2*kappa-1,u] /; IntegerQ[2*kappa] && kappa>0;

(* WHY do we do the {Complex[x_,y_] -> x + I*y} below?  *)
AdjointSieveQ[kappa_?NumberQ,u_?NumberQ] :=
  Module[{z, path},
         path = {z, Sequence @@ qIntPath[kappa,u]}/.{Complex[x_,y_] -> x + I*y};
         Gamma[2*kappa]*Im[NIntegrate[qIntegrand[kappa,u,z],Evaluate[path]]]/Pi
        ] /; !IntegerQ[2*kappa];

qDDEcheck[kappa_] := Simplify[D[u*AdjointSieveQ[kappa,u], u] - kappa*(AdjointSieveQ[kappa,u]+AdjointSieveQ[kappa,u+1])];

qIntegralCheck[kappa_, u_] :=
 ((u+1)*AdjointSieveQ[kappa,u+1] - u*AdjointSieveQ[kappa,u] -
    kappa*Integrate[AdjointSieveQ[kappa,t],{t,u,u+2}] // Simplify) /; IntegerQ[2*kappa];

qIntegralCheck[kappa_?NumberQ, u_?NumberQ] :=
  Module[{t},
         (u+1)*AdjointSieveQ[kappa,u+1] - u*AdjointSieveQ[kappa,u] -
           kappa*NIntegrate[AdjointSieveQ[kappa,t],{t,u,u+2}] /; !IntegerQ[2*kappa]];

PiSieveFunc[kappa_?NumberQ, u_?NumberQ, v_?NumberQ] :=
  Module[{t},
         u*AdjointSieveP[kappa,u]/sigmaFunc[kappa,u] +
          kappa*NIntegrate[AdjointSieveP[kappa,t+1]/sigmaFunc[kappa,t],{t,v-1,u}]];

PiSieveFunc[kappa_, u_] := PiSieveFunc[kappa,u,u];

PiTildeSieveFunc[kappa_, u_] := PiSieveFunc[kappa,u,u-1];

XiSieveFunc[kappa_?NumberQ, u_?NumberQ, v_?NumberQ] :=
  Module[{t},
         u*AdjointSieveQ[kappa,u]/sigmaFunc[kappa,u] -
          kappa*NIntegrate[AdjointSieveQ[kappa,t+1]/sigmaFunc[kappa,t],{t,v-1,u}]];

XiSieveFunc[kappa_, u_] := XiSieveFunc[kappa,u,u];

XiTildeSieveFunc[kappa_, u_] := XiSieveFunc[kappa,u,u-1];

alphaSearchSieveFunc[kappa_,u_] :=
 AdjointSieveQ[kappa,u-1]*(PiTildeSieveFunc[kappa,u]-2) + AdjointSieveP[kappa,u-1]*XiTildeSieveFunc[kappa,u];

betaSearchSieveFunc[kappa_,alpha_,u_] :=
  IwaniecInnerQ[kappa,u,alpha,u]/u^(2*kappa-1);

(*
 * We somewhat sloppily generate ranges for each member of avec and then use
 * Union to sort the results and  eliminate duplicate entries.
 * We eliminate entries that are less than u0, but we cannot generate any which
 * are greater than u1.
 *)
ChopUpInterval[u0_?NumberQ,u1_?NumberQ,avec_List] :=
  Select[Union[{u0,u1}, Flatten[Range[Floor[Max[u0,#]]+Mod[#,1],u1]& /@ avec]],
         (#-u0 >= 0)&];

(*
 * The options for both UpperSieveFunc[...] and LowerSieveFunc[...]
 * are stored as Options[SieveFunctions].
 *)
Options[SieveFunctions] = {ComputationMethod->Automatic, AlphaBeta->Automatic};

UpperSieveFunc[kappa_?NumberQ,u_?NumberQ,opts___?OptionQ] :=
  Module[{method=ComputationMethod/.{opts}/.Options[SieveFunctions],
          alphabeta = AlphaBeta/.{opts}/.Options[SieveFunctions]},

         UpperSieveFuncInternal[method,alphabeta,kappa,u]
        ];

UpperSieveFuncInternal[method_,Automatic,kappa_?NumberQ,u_?NumberQ] :=
  UpperSieveFuncInternal[method,AlphaBetaParams[kappa,ComputationMethod->method],
                         kappa,u];

UpperSieveFuncInternal[method_,{alpha_?NumberQ,beta_?NumberQ},kappa_?NumberQ,u_?NumberQ] :=
  1/sigmaFunc[kappa,u,ComputationMethod->method]  /; alpha-beta>=0 && beta-2>=0 && u>0 && u-alpha<=0;

UpperSieveFuncInternal[method_,alphabeta:{alpha_?NumberQ,beta_?NumberQ},kappa_?NumberQ,u_?NumberQ] :=
  Module[{u0=Ceiling[u], u1, u2},
          u1 = Max[Select[{u0-1,u0-1+Mod[alpha,1], u0-1+Mod[beta,1]}, (#-u < 0)&]];
          u2 = Min[Select[{u0-1+Mod[alpha,1], u0-1+Mod[beta,1],u0}, (#-u >= 0)&]];
          UpperSieveFuncSegment[method,kappa,alphabeta,u1,u2][u]
        ]  /; alpha-beta >= 0 && beta-2 >= 0 && u>0 && u-alpha > 0;

LowerSieveFunc[kappa_?NumberQ,u_?NumberQ,opts___?OptionQ] :=
  Module[{method=ComputationMethod/.{opts}/.Options[SieveFunctions],
          alphabeta = AlphaBeta/.{opts}/.Options[SieveFunctions]},

         LowerSieveFuncInternal[method,alphabeta,kappa,u]
        ];

LowerSieveFuncInternal[method_,Automatic,kappa_?NumberQ,u_?NumberQ] :=
  LowerSieveFuncInternal[method,AlphaBetaParams[kappa,ComputationMethod->method],
                         kappa,u];

LowerSieveFuncInternal[method_,{alpha_?NumberQ,beta_?NumberQ},kappa_?NumberQ,u_?NumberQ] :=
  0  /; alpha-beta>=0 && beta-2>=0 && u>0 && u-beta<=0;

LowerSieveFuncInternal[method_,alphabeta:{alpha_?NumberQ,beta_?NumberQ},kappa_?NumberQ,u_?NumberQ] :=
  Module[{u0=Ceiling[u], u1, u2},
          u1 = Max[Select[{u0-1,u0-1+Mod[alpha,1], u0-1+Mod[beta,1]}, (#-u < 0)&]];
          u2 = Min[Select[{u0-1+Mod[alpha,1], u0-1+Mod[beta,1],u0}, (#-u >= 0)&]];
          LowerSieveFuncSegment[method,kappa,alphabeta,u1,u2][u]
        ]  /; alpha-beta >= 0 && beta-2 >=0 && u>0 && u-beta > 0;

(*
 * Note that we don't bother with AccuracyGoal->Infinity when we do NDSolve[...]
 * below since it should be unnecessary -- because UpperSieveFunc[...] never gets
 * close to zero (at least for alpha=alphaParam[kappa], beta=betaParam[kappa]).
 *)
UpperSieveFuncSegment[method_,kappa_?NumberQ,alphabeta:{alpha_?NumberQ,beta_?NumberQ},
                      u1_?NumberQ,u2_?NumberQ] :=
  UpperSieveFuncSegment[method,kappa,alphabeta,u1,u2] =
  Module[{u,F},
         F/.NDSolve[{F[u1]==UpperSieveFuncInternal[method,alphabeta,kappa,u1],
                     D[u^kappa*F[u],u] ==
                       kappa*u^(kappa-1)*LowerSieveFuncInternal[method,alphabeta,kappa,u-1]},
                     F,{u,u1,u2}][[1]]
        ];

(*
 * We need to do further investigation on the proper choice for AccuracyGoal in
 * the code for NDSolve[...] below.  AccuracyGoal->Infinity would seem to be the
 * best choice, since the function can be near zero when u is near beta, but it
 * "confuses" NDSolve when the function is identically zero (for u<=beta).
 *)
LowerSieveFuncSegment[method_,kappa_?NumberQ,alphabeta:{alpha_?NumberQ,beta_?NumberQ},
                      u1_?NumberQ,u2_?NumberQ] :=
 LowerSieveFuncSegment[method,kappa,alphabeta,u1,u2] =
  Module[{u,f},
          f/.NDSolve[{f[u1]==LowerSieveFuncInternal[method,alphabeta,kappa,u1],
                      D[u^kappa*f[u],u] ==
                        kappa*u^(kappa-1)*UpperSieveFuncInternal[method,alphabeta,kappa,u-1]},
                      f,{u,u1,u2}][[1]]
        ];

SieveP[kappa_?NumberQ,u_?NumberQ,opts___?OptionQ] :=
  UpperSieveFunc[kappa,u,opts] + LowerSieveFunc[kappa,u,opts];

SieveQ[kappa_?NumberQ,u_?NumberQ,opts___?OptionQ] :=
  UpperSieveFunc[kappa,u,opts] - LowerSieveFunc[kappa,u,opts];

IwaniecInnerP[kappa_?NumberQ,u_?NumberQ,opts___?OptionQ] :=
  Module[{method=ComputationMethod/.{opts}/.Options[SieveFunctions],
          alphabeta = AlphaBeta/.{opts}/.Options[SieveFunctions]},

         IwaniecInnerPInternal[method,alphabeta,kappa,u]
        ];

IwaniecInnerPInternal[method_,Automatic,kappa_?NumberQ,u_?NumberQ] :=
  IwaniecInnerPInternal[method,AlphaBetaParams[kappa],kappa,u];

IwaniecInnerPInternal[method_,alphabeta:{alpha_?NumberQ,beta_?NumberQ},kappa_?NumberQ,u_?NumberQ] :=
  Module[{t,options = Sequence[ComputationMethod->method,AlphaBeta->alphabeta],
          range = ChopUpInterval[u-1,u,{1,alpha,beta}]},
         u*AdjointSieveP[kappa,u]*SieveP[kappa,u,options] +
          kappa*NIntegrate[IwaniecInnerPintegrand[kappa,t,options],
                           Evaluate[{t, Sequence @@ range}]]] /; alpha-beta >= 0 &&
                                                                 beta-2 >= 0 &&
                                                                 u-1 > 0;

IwaniecInnerPintegrand[kappa_?NumberQ,u_?NumberQ,opts___?OptionQ] :=
  SieveP[kappa,u,opts]*AdjointSieveP[kappa,u+1];

IwaniecInnerQ[kappa_?NumberQ,u_?NumberQ,opts___?OptionQ] :=
  Module[{method=ComputationMethod/.{opts}/.Options[SieveFunctions],
          alphabeta = AlphaBeta/.{opts}/.Options[SieveFunctions]},

         IwaniecInnerQInternal[method,alphabeta,kappa,u]
        ];

IwaniecInnerQInternal[method_,Automatic,kappa_?NumberQ,u_?NumberQ] :=
  IwaniecInnerQInternal[method,AlphaBetaParams[kappa],kappa,u];

IwaniecInnerQInternal[method_,alphabeta:{alpha_?NumberQ,beta_?NumberQ},kappa_?NumberQ,u_?NumberQ] :=
  Module[{t,options = Sequence[ComputationMethod->method,AlphaBeta->alphabeta],
          range = ChopUpInterval[u-1,u,{1,alpha,beta}]},
         u*AdjointSieveQ[kappa,u]*SieveQ[kappa,u,options] -
          kappa*NIntegrate[IwaniecInnerQintegrand[kappa,t,options],
                           Evaluate[{t, Sequence @@ range}]]] /; alpha-beta >= 0 &&
                                                                 beta-2 >= 0 &&
                                                                 u-1 > 0;

IwaniecInnerQintegrand[kappa_?NumberQ,u_?NumberQ,opts___?OptionQ] :=
  SieveQ[kappa,u,opts]*AdjointSieveQ[kappa,u+1];

OldalphaInterpolatingFunction =
 Interpolation[{{1.0, 2.0},
                {1.5, 3.91148053729465},
                {2.0, 5.35772744559447},
                {2.5, 6.83999829752238},
                {3.0, 8.37193124087476},
                {3.5, 9.938884278702993},
                {4.0, 11.53179887333135},
                {4.5, 13.144726313935339},
                {5.0, 14.773560564422173},
                {5.5, 16.41534952473994},
                {6.0, 18.06789882325006},
                {6.5, 19.729536743282214},
                {7.0, 21.39895238871602},
                {7.5, 23.0751034155587},
                {8.0, 24.757152857145783},
                {8.5, 26.44440066898821},
                {9.0, 28.136279888607895},
                {9.5, 29.832305732604354},
                {10.0, 31.532073832271813}}
];

OldbetaInterpolatingFunction =
 Interpolation[{{1.0, 2.0},
                {1.5, 3.11582102793118},
                {2.0, 4.26645028414864},
                {2.5, 5.44406767347209},
                {3.0, 6.64085945080066},
                {3.5, 7.85146280929457},
                {4.0, 9.07224832988245},
                {4.5, 10.300628297351295},
                {5.0, 11.534709043155392},
                {5.5, 12.773073718692846},
                {6.0, 14.014643713794339},
                {6.5, 15.258587779754821},
                {7.0, 16.50425792691003},
                {7.5, 17.751145703520976},
                {8.0, 18.99885243735298},
                {8.5, 20.247056225760552},
                {9.0, 21.4955099366742},
                {9.5, 22.744012660084884},
                {10.0, 23.992407668870914}}
];

(*
 * Values of alpha[kappa],beta[kappa] were initially provided by Diamond (and
 * Wheeler) up to kappa=2, as given in Table 1 of the paper "A Boundary Value
 * Problem for a Pair of Differential Delay Equations Related to Sieve Theory,
 * II", by Diamond, Halberstam and Richert.  Values for larger kappa were
 * computed by repeated calls to AlphaBetaExtrapolate[...].  We then printed
 * tables of {kappa,alphaParam[kappa]}//InputForm and of
 * {kappa,betaParam[kappa]}//InputForm over the range of kappa listed below and
 * cut-and-pasted the results into this file.
 *)

alphaInterpolatingFunction =
 Interpolation[{{1.0, 2.0},
                {1.5, 3.9114803664122135},
                {2.0, 5.35772721287637},
                {2.5, 6.83999806677035},
                {3.0, 8.371931201514588},
                {3.5, 9.9388843575464},
                {4.0, 11.531798689326964},
                {4.5, 13.14472600027376},
                {5.0, 14.773560338450814},
                {5.5, 16.415349546518847},
                {6.0, 18.0678982882347},
                {6.5, 19.72953507336269},
                {7.0, 21.398950084400397},
                {7.5, 23.075102907700888},
                {8.0, 24.757153227573674},
                {8.5, 26.444400589662646},
                {9.0, 28.136279334072093},
                {9.5, 29.832306940018704},
                {10.0, 31.532073341373458}
}];

betaInterpolatingFunction =
 Interpolation[{{1.0, 2.0},
                {1.5, 3.1158210084394864},
                {2.0, 4.266450191078886},
                {2.5, 5.444067484665609},
                {3.0, 6.640859342208907},
                {3.5, 7.85146280680935},
                {4.0, 9.072248439870867},
                {4.5, 10.30062836655699},
                {5.0, 11.534709164251854},
                {5.5, 12.77307384200808},
                {6.0, 14.014643812637978},
                {6.5, 15.258588242295511},
                {7.0, 16.504258451747017},
                {7.5, 17.751146059428116},
                {8.0, 18.998852968997024},
                {8.5, 20.2470567471739},
                {9.0, 21.49551049175982},
                {9.5, 22.744013537264475},
                {10.0, 23.99240838782658}
}];


(* By convention we always set the range of alphaInterpolatingFunction
 * and betaInterpolatingFunction to lie 0.5 beyond the last datapoint.
 *)
alphaInterpolatingFunction[[1,1,2]] += 0.5;
betaInterpolatingFunction[[1,1,2]] += 0.5;

(*
 * In AlphaBetaParams IwaniecInnerQ[...] gets huge for larger values of
 * "u", so we scale it down to keep it more nearly constant in
 * magnitude.
 *)

Options[AlphaBetaParams] = {ComputationMethod->Automatic};

AlphaBetaParams[1.0] = N[AlphaBetaParams[1] = {2,2}];

AlphaBetaParams[kappa_?NumberQ, opts___?OptionQ] :=
  AlphaBetaParamsInternal[ComputationMethod/.{opts}/.Options[AlphaBetaParams],kappa];

AlphaBetaParamsInternal[method_,kappa_] :=
  AlphaBetaParamsInternal[method,kappa] =
    Module[{a,b,
            aX = alphaInterpolatingFunction[kappa],
            bX = betaInterpolatingFunction[kappa],
            abPair, scaleFactor},

            scaleFactor = aX^(2*kappa-1);
            abPair = FindRoot[{IwaniecInnerP[kappa,a,
                                         ComputationMethod->method,AlphaBeta->{a,b}]==2,
                               IwaniecInnerQ[kappa,a,
                                         ComputationMethod->method,AlphaBeta->{a,b}]/scaleFactor==0},
                              {a,aX},{b,bX}];
            {a,b}/.abPair];

alphaParam[kappa_?NumberQ] := AlphaBetaParams[kappa][[1]];
betaParam[kappa_?NumberQ] := AlphaBetaParams[kappa][[2]];

(*
 * Note, we force kappa to be an integer multiple of 1/2, as opposed
 * to a multiple of 0.5, since AdjointSieveQ[kappa,u] is a polynomial in the
 * former case, and for kappa in the range we're interested in
 * AdjointSieveQ[...] can be much more quickly evaluated as a polynomial.
 *)
AlphaBetaExtrapolate[] :=
  Module[{kappa=Round[2*alphaInterpolatingFunction[[1,1,2]]]/2,
          a, b, alphaTable, betaTable},

         {a,b} = AlphaBetaParams[kappa];
         alphaTable =
           Append[Table[{k,alphaInterpolatingFunction[k]},{k,1,kappa-0.5,0.5}],
                  {kappa,a}];
         betaTable =
           Append[Table[{k,betaInterpolatingFunction[k]},{k,1,kappa-0.5,0.5}],
                  {kappa,b}];
         alphaInterpolatingFunction = Interpolation[alphaTable];
         betaInterpolatingFunction = Interpolation[betaTable];
         alphaInterpolatingFunction[[1,1,2]] += 0.5;
         betaInterpolatingFunction[[1,1,2]] += 0.5;
        ];

End[]
EndPackage[]


==> anc/SquareDivisor.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 14.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    859977,      16451]
NotebookOptionsPosition[    843228,      16217]
NotebookOutlinePosition[    843624,      16233]
CellTagsIndexPosition[    843581,      16230]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"FF", "[", "u_", "]"}], ":=", 
  RowBox[{"UpperSieveFunc", "[", 
   RowBox[{"1", ",", "u"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ff", "[", "u_", "]"}], ":=", 
  RowBox[{"LowerSieveFunc", "[", 
   RowBox[{"1", ",", "u"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Omega]", "[", "u_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"FF", "[", "u", "]"}], "+", 
     RowBox[{"ff", "[", "u", "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"2", 
     RowBox[{"Exp", "[", "EulerGamma", "]"}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Omega]0", "[", "u_", "]"}], ":=", 
   RowBox[{"Piecewise", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "/", "u"}], ",", 
        RowBox[{"1", "\[LessEqual]", "u", "<", "2"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"Log", "[", 
            RowBox[{"u", "-", "1"}], "]"}]}], ")"}], "/", "u"}], ",", 
        RowBox[{"2", "\[LessEqual]", "u", "<", "3"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"Log", "[", 
             RowBox[{"u", "-", "1"}], "]"}]}], ")"}], "/", "u"}], "+", 
         FractionBox[
          RowBox[{
           FractionBox[
            SuperscriptBox["\[Pi]", "2"], "12"], "+", 
           RowBox[{
            RowBox[{"Log", "[", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "u"}], "]"}], " ", 
            RowBox[{"Log", "[", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "u"}], "]"}]}], "+", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"2", ",", 
             RowBox[{"2", "-", "u"}]}], "]"}]}], "u"]}], ",", 
        RowBox[{"3", "\[LessEqual]", "u", "<", "4"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0.5612", ",", 
        RowBox[{"u", "\[GreaterEqual]", "4"}]}], "}"}]}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Omega]1", "[", "u_", "]"}], ":=", 
   RowBox[{"Piecewise", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "/", "u"}], ",", 
        RowBox[{"1", "\[LessEqual]", "u", "<", "2"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"Log", "[", 
            RowBox[{"u", "-", "1"}], "]"}]}], ")"}], "/", "u"}], ",", 
        RowBox[{"2", "\[LessEqual]", "u", "<", "3"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"Log", "[", 
             RowBox[{"u", "-", "1"}], "]"}]}], ")"}], "/", "u"}], "+", 
         FractionBox[
          RowBox[{
           FractionBox[
            SuperscriptBox["\[Pi]", "2"], "12"], "+", 
           RowBox[{
            RowBox[{"Log", "[", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "u"}], "]"}], " ", 
            RowBox[{"Log", "[", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "u"}], "]"}]}], "+", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"2", ",", 
             RowBox[{"2", "-", "u"}]}], "]"}]}], "u"]}], ",", 
        RowBox[{"3", "\[LessEqual]", "u", "<", "4"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0.5617", ",", 
        RowBox[{"u", "\[GreaterEqual]", "4"}]}], "}"}]}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pi", "=", 
   FractionBox["1", "1400"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Sigma]", "=", 
   FractionBox["1", "20.31"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"z", "=", 
   RowBox[{"\[Sigma]", "-", 
    RowBox[{"2", "pi"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SubIntervals", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"z", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"i", "-", "1"}], ")"}], "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            FractionBox["1", "2"], "-", "z"}], ")"}], "/", "40"}]}]}], ",", 
       RowBox[{"z", "+", 
        RowBox[{"i", "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            FractionBox["1", "2"], "-", "z"}], ")"}], "/", "40"}]}]}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "40"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SubIntervals2", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"z", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"i", "-", "1"}], ")"}], "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            FractionBox["1", "2"], "-", "z"}], ")"}], "/", "20"}]}]}], ",", 
       RowBox[{"z", "+", 
        RowBox[{"i", "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            FractionBox["1", "2"], "-", "z"}], ")"}], "/", "20"}]}]}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "20"}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9288038882632008`*^9, 3.928803892497504*^9}, {
   3.932693062805172*^9, 3.932693075545719*^9}, {3.932693170602215*^9, 
   3.932693172923424*^9}, {3.9326939589769382`*^9, 3.932693959150751*^9}, {
   3.942725438780285*^9, 3.942725439081046*^9}, {3.94272690671447*^9, 
   3.942726922960363*^9}, {3.942727760595516*^9, 3.942727778970297*^9}, {
   3.942742811587681*^9, 3.942742814790659*^9}, {3.9427444789506817`*^9, 
   3.942744481903637*^9}, {3.94307754624081*^9, 3.943077546292007*^9}, {
   3.943159919640985*^9, 3.9431599218437977`*^9}, {3.943218660174474*^9, 
   3.943218660297008*^9}, {3.94346765609633*^9, 3.943467656276574*^9}, {
   3.948513447424693*^9, 3.948513513408753*^9}, {3.948513551661536*^9, 
   3.948513553992683*^9}, {3.948514108001395*^9, 3.948514114366493*^9}, {
   3.948520787184849*^9, 3.9485207943698025`*^9}, {3.948523064476471*^9, 
   3.948523071370772*^9}, {3.948523202852129*^9, 3.9485232095470695`*^9}, {
   3.948526894924963*^9, 3.948526920870994*^9}, {3.948527134327479*^9, 
   3.948527138364256*^9}, {3.948527435739929*^9, 3.948527441400099*^9}, 
   3.948528029403505*^9, {3.953089611039171*^9, 3.9530896312894745`*^9}, {
   3.953090360273464*^9, 3.953090379367843*^9}, {3.953090412289215*^9, 
   3.953090412726853*^9}, {3.953165696634805*^9, 3.953165723134802*^9}, {
   3.9531707953067036`*^9, 3.953170802150408*^9}, {3.9536853486393414`*^9, 
   3.9536853489834995`*^9}, {3.953685425369856*^9, 3.953685426197998*^9}, {
   3.953685530209547*^9, 3.953685537131349*^9}, {3.9537575651648026`*^9, 
   3.953757565664755*^9}, {3.9537576487890816`*^9, 3.9537576514139156`*^9}, {
   3.9537602601567764`*^9, 3.9537602675004597`*^9}},
 CellLabel->
  "In[199]:=",ExpressionUUID->"2c664ac7-5be3-e440-a774-0aeb5d616004"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"TypeIRegion2D", "[", 
   RowBox[{"t1_", ",", "t2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"t1", "+", "t2"}], "<=", 
     RowBox[{
      FractionBox["1", "2"], "+", 
      RowBox[{"2", "pi"}]}]}], ")"}], "||", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"t1", "<=", 
      RowBox[{
       FractionBox["1", "2"], "-", "\[Sigma]"}]}], "&&", 
     RowBox[{"t2", "<", 
      RowBox[{
       FractionBox["1", "8"], "+", 
       FractionBox["\[Sigma]", "2"], "-", 
       FractionBox[
        RowBox[{"5", "pi"}], "2"]}]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TypeIRegion3D", "[", 
   RowBox[{"t1_", ",", "t2_", ",", "t3_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{"t1", ",", 
     RowBox[{"t2", "+", "t3"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{"t2", ",", 
     RowBox[{"t1", "+", "t3"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{"t3", ",", 
     RowBox[{"t1", "+", "t2"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2"}], ",", "t3"}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t3"}], ",", "t2"}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t3"}], ",", "t1"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TypeIRegion4D", "[", 
   RowBox[{"t1_", ",", "t2_", ",", "t3_", ",", "t4_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2"}], ",", 
     RowBox[{"t3", "+", "t4"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t3"}], ",", 
     RowBox[{"t2", "+", "t4"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t4"}], ",", 
     RowBox[{"t2", "+", "t3"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t3"}], ",", 
     RowBox[{"t1", "+", "t4"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t4"}], ",", 
     RowBox[{"t1", "+", "t3"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t3", "+", "t4"}], ",", 
     RowBox[{"t1", "+", "t2"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{"t1", ",", 
     RowBox[{"t2", "+", "t3", "+", "t4"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{"t2", ",", 
     RowBox[{"t1", "+", "t3", "+", "t4"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{"t3", ",", 
     RowBox[{"t1", "+", "t2", "+", "t4"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{"t4", ",", 
     RowBox[{"t1", "+", "t2", "+", "t3"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t3"}], ",", "t4"}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t4"}], ",", "t3"}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t3", "+", "t4"}], ",", "t2"}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t3", "+", "t4"}], ",", "t1"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TypeIRegion5D", "[", 
   RowBox[{"t1_", ",", "t2_", ",", "t3_", ",", "t4_", ",", "t5_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{"t1", ",", 
     RowBox[{"t2", "+", "t3", "+", "t4", "+", "t5"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{"t2", ",", 
     RowBox[{"t1", "+", "t3", "+", "t4", "+", "t5"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{"t3", ",", 
     RowBox[{"t1", "+", "t2", "+", "t4", "+", "t5"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{"t4", ",", 
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t5"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{"t5", ",", 
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t4"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2"}], ",", 
     RowBox[{"t3", "+", "t4", "+", "t5"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t3"}], ",", 
     RowBox[{"t2", "+", "t4", "+", "t5"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t4"}], ",", 
     RowBox[{"t2", "+", "t3", "+", "t5"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t5"}], ",", 
     RowBox[{"t2", "+", "t3", "+", "t4"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t3"}], ",", 
     RowBox[{"t1", "+", "t4", "+", "t5"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t4"}], ",", 
     RowBox[{"t1", "+", "t3", "+", "t5"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t5"}], ",", 
     RowBox[{"t1", "+", "t3", "+", "t4"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t3", "+", "t4"}], ",", 
     RowBox[{"t1", "+", "t2", "+", "t5"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t3", "+", "t5"}], ",", 
     RowBox[{"t1", "+", "t2", "+", "t4"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t4", "+", "t5"}], ",", 
     RowBox[{"t1", "+", "t2", "+", "t3"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t3"}], ",", 
     RowBox[{"t4", "+", "t5"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t4"}], ",", 
     RowBox[{"t3", "+", "t5"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t5"}], ",", 
     RowBox[{"t3", "+", "t4"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t3", "+", "t4"}], ",", 
     RowBox[{"t2", "+", "t5"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t3", "+", "t5"}], ",", 
     RowBox[{"t2", "+", "t4"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t4", "+", "t5"}], ",", 
     RowBox[{"t2", "+", "t3"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t3", "+", "t4"}], ",", 
     RowBox[{"t1", "+", "t5"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t3", "+", "t5"}], ",", 
     RowBox[{"t1", "+", "t4"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t4", "+", "t5"}], ",", 
     RowBox[{"t1", "+", "t3"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t3", "+", "t4", "+", "t5"}], ",", 
     RowBox[{"t1", "+", "t2"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t4"}], ",", "t5"}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t5"}], ",", "t4"}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t4", "+", "t5"}], ",", "t3"}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t3", "+", "t4", "+", "t5"}], ",", "t2"}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t3", "+", "t4", "+", "t5"}], ",", "t1"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TypeIRegion6D", "[", 
   RowBox[{
   "t1_", ",", "t2_", ",", "t3_", ",", "t4_", ",", "t5_", ",", "t6_"}], "]"}],
   ":=", 
  RowBox[{
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{"t1", ",", 
     RowBox[{"t2", "+", "t3", "+", "t4", "+", "t5", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{"t2", ",", 
     RowBox[{"t1", "+", "t3", "+", "t4", "+", "t5", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{"t3", ",", 
     RowBox[{"t1", "+", "t2", "+", "t4", "+", "t5", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{"t4", ",", 
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t5", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{"t5", ",", 
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t4", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{"t6", ",", 
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t4", "+", "t5"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2"}], ",", 
     RowBox[{"t3", "+", "t4", "+", "t5", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t3"}], ",", 
     RowBox[{"t2", "+", "t4", "+", "t5", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t4"}], ",", 
     RowBox[{"t2", "+", "t3", "+", "t5", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t5"}], ",", 
     RowBox[{"t2", "+", "t3", "+", "t4", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t6"}], ",", 
     RowBox[{"t2", "+", "t3", "+", "t4", "+", "t5"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t3"}], ",", 
     RowBox[{"t1", "+", "t4", "+", "t5", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t4"}], ",", 
     RowBox[{"t1", "+", "t3", "+", "t5", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t5"}], ",", 
     RowBox[{"t1", "+", "t3", "+", "t4", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t6"}], ",", 
     RowBox[{"t1", "+", "t3", "+", "t4", "+", "t5"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t3", "+", "t4"}], ",", 
     RowBox[{"t1", "+", "t2", "+", "t5", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t3", "+", "t5"}], ",", 
     RowBox[{"t1", "+", "t2", "+", "t4", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t3", "+", "t6"}], ",", 
     RowBox[{"t1", "+", "t2", "+", "t4", "+", "t5"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t4", "+", "t5"}], ",", 
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t4", "+", "t6"}], ",", 
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t5"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t5", "+", "t6"}], ",", 
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t4"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t3"}], ",", 
     RowBox[{"t4", "+", "t5", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t4"}], ",", 
     RowBox[{"t3", "+", "t5", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t5"}], ",", 
     RowBox[{"t3", "+", "t4", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t6"}], ",", 
     RowBox[{"t3", "+", "t4", "+", "t5"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t3", "+", "t4"}], ",", 
     RowBox[{"t2", "+", "t5", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t3", "+", "t5"}], ",", 
     RowBox[{"t2", "+", "t4", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t3", "+", "t6"}], ",", 
     RowBox[{"t2", "+", "t4", "+", "t5"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t4", "+", "t5"}], ",", 
     RowBox[{"t2", "+", "t3", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t4", "+", "t6"}], ",", 
     RowBox[{"t2", "+", "t3", "+", "t5"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t5", "+", "t6"}], ",", 
     RowBox[{"t2", "+", "t3", "+", "t4"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t3", "+", "t4"}], ",", 
     RowBox[{"t1", "+", "t5", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t3", "+", "t5"}], ",", 
     RowBox[{"t1", "+", "t4", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t3", "+", "t6"}], ",", 
     RowBox[{"t1", "+", "t4", "+", "t5"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t4", "+", "t5"}], ",", 
     RowBox[{"t1", "+", "t3", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t4", "+", "t6"}], ",", 
     RowBox[{"t1", "+", "t3", "+", "t5"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t5", "+", "t6"}], ",", 
     RowBox[{"t1", "+", "t3", "+", "t4"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t3", "+", "t4", "+", "t5"}], ",", 
     RowBox[{"t1", "+", "t2", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t3", "+", "t4", "+", "t6"}], ",", 
     RowBox[{"t1", "+", "t2", "+", "t5"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t3", "+", "t5", "+", "t6"}], ",", 
     RowBox[{"t1", "+", "t2", "+", "t4"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t4", "+", "t5", "+", "t6"}], ",", 
     RowBox[{"t1", "+", "t2", "+", "t3"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t4"}], ",", 
     RowBox[{"t5", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t5"}], ",", 
     RowBox[{"t4", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t6"}], ",", 
     RowBox[{"t4", "+", "t5"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t4", "+", "t5"}], ",", 
     RowBox[{"t3", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t4", "+", "t6"}], ",", 
     RowBox[{"t3", "+", "t5"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t5", "+", "t6"}], ",", 
     RowBox[{"t3", "+", "t4"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t3", "+", "t4", "+", "t5"}], ",", 
     RowBox[{"t2", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t3", "+", "t4", "+", "t6"}], ",", 
     RowBox[{"t2", "+", "t5"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t3", "+", "t5", "+", "t6"}], ",", 
     RowBox[{"t2", "+", "t4"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t4", "+", "t5", "+", "t6"}], ",", 
     RowBox[{"t2", "+", "t3"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t3", "+", "t4", "+", "t5"}], ",", 
     RowBox[{"t1", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t3", "+", "t4", "+", "t6"}], ",", 
     RowBox[{"t1", "+", "t5"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t3", "+", "t5", "+", "t6"}], ",", 
     RowBox[{"t1", "+", "t4"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t4", "+", "t5", "+", "t6"}], ",", 
     RowBox[{"t1", "+", "t3"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t3", "+", "t4", "+", "t5", "+", "t6"}], ",", 
     RowBox[{"t1", "+", "t2"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t4", "+", "t5"}], ",", "t6"}], 
    "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t4", "+", "t6"}], ",", "t5"}], 
    "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t5", "+", "t6"}], ",", "t4"}], 
    "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t4", "+", "t5", "+", "t6"}], ",", "t3"}], 
    "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t3", "+", "t4", "+", "t5", "+", "t6"}], ",", "t2"}], 
    "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t3", "+", "t4", "+", "t5", "+", "t6"}], ",", "t1"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TypeIRegion7D", "[", 
   RowBox[{
   "t1_", ",", "t2_", ",", "t3_", ",", "t4_", ",", "t5_", ",", "t6_", ",", 
    "t7_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{"t1", ",", 
     RowBox[{"t2", "+", "t3", "+", "t4", "+", "t5", "+", "t6", "+", "t7"}]}], 
    "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{"t2", ",", 
     RowBox[{"t1", "+", "t3", "+", "t4", "+", "t5", "+", "t6", "+", "t7"}]}], 
    "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{"t3", ",", 
     RowBox[{"t1", "+", "t2", "+", "t4", "+", "t5", "+", "t6", "+", "t7"}]}], 
    "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{"t4", ",", 
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t5", "+", "t6", "+", "t7"}]}], 
    "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{"t5", ",", 
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t4", "+", "t6", "+", "t7"}]}], 
    "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{"t6", ",", 
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t4", "+", "t5", "+", "t7"}]}], 
    "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{"t7", ",", 
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t4", "+", "t5", "+", "t6"}]}], 
    "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2"}], ",", 
     RowBox[{"t3", "+", "t4", "+", "t5", "+", "t6", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t3"}], ",", 
     RowBox[{"t2", "+", "t4", "+", "t5", "+", "t6", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t4"}], ",", 
     RowBox[{"t2", "+", "t3", "+", "t5", "+", "t6", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t5"}], ",", 
     RowBox[{"t2", "+", "t3", "+", "t4", "+", "t6", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t6"}], ",", 
     RowBox[{"t2", "+", "t3", "+", "t4", "+", "t5", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t7"}], ",", 
     RowBox[{"t2", "+", "t3", "+", "t4", "+", "t5", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t3"}], ",", 
     RowBox[{"t1", "+", "t4", "+", "t5", "+", "t6", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t4"}], ",", 
     RowBox[{"t1", "+", "t3", "+", "t5", "+", "t6", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t5"}], ",", 
     RowBox[{"t1", "+", "t3", "+", "t4", "+", "t6", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t6"}], ",", 
     RowBox[{"t1", "+", "t3", "+", "t4", "+", "t5", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t7"}], ",", 
     RowBox[{"t1", "+", "t3", "+", "t4", "+", "t5", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t3", "+", "t4"}], ",", 
     RowBox[{"t1", "+", "t2", "+", "t5", "+", "t6", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t3", "+", "t5"}], ",", 
     RowBox[{"t1", "+", "t2", "+", "t4", "+", "t6", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t3", "+", "t6"}], ",", 
     RowBox[{"t1", "+", "t2", "+", "t4", "+", "t5", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t3", "+", "t7"}], ",", 
     RowBox[{"t1", "+", "t2", "+", "t4", "+", "t5", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t4", "+", "t5"}], ",", 
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t6", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t4", "+", "t6"}], ",", 
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t5", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t4", "+", "t7"}], ",", 
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t5", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t5", "+", "t6"}], ",", 
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t4", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t5", "+", "t7"}], ",", 
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t4", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t6", "+", "t7"}], ",", 
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t4", "+", "t5"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t3"}], ",", 
     RowBox[{"t4", "+", "t5", "+", "t6", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t4"}], ",", 
     RowBox[{"t3", "+", "t5", "+", "t6", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t5"}], ",", 
     RowBox[{"t3", "+", "t4", "+", "t6", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t6"}], ",", 
     RowBox[{"t3", "+", "t4", "+", "t5", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t7"}], ",", 
     RowBox[{"t3", "+", "t4", "+", "t5", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t3", "+", "t4"}], ",", 
     RowBox[{"t2", "+", "t5", "+", "t6", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t3", "+", "t5"}], ",", 
     RowBox[{"t2", "+", "t4", "+", "t6", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t3", "+", "t6"}], ",", 
     RowBox[{"t2", "+", "t4", "+", "t5", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t3", "+", "t7"}], ",", 
     RowBox[{"t2", "+", "t4", "+", "t5", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t4", "+", "t5"}], ",", 
     RowBox[{"t2", "+", "t3", "+", "t6", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t4", "+", "t6"}], ",", 
     RowBox[{"t2", "+", "t3", "+", "t5", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t4", "+", "t7"}], ",", 
     RowBox[{"t2", "+", "t3", "+", "t5", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t5", "+", "t6"}], ",", 
     RowBox[{"t2", "+", "t3", "+", "t4", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t5", "+", "t7"}], ",", 
     RowBox[{"t2", "+", "t3", "+", "t4", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t6", "+", "t7"}], ",", 
     RowBox[{"t2", "+", "t3", "+", "t4", "+", "t5"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t3", "+", "t4"}], ",", 
     RowBox[{"t1", "+", "t5", "+", "t6", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t3", "+", "t5"}], ",", 
     RowBox[{"t1", "+", "t4", "+", "t6", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t3", "+", "t6"}], ",", 
     RowBox[{"t1", "+", "t4", "+", "t5", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t3", "+", "t7"}], ",", 
     RowBox[{"t1", "+", "t4", "+", "t5", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t4", "+", "t5"}], ",", 
     RowBox[{"t1", "+", "t3", "+", "t6", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t4", "+", "t6"}], ",", 
     RowBox[{"t1", "+", "t3", "+", "t5", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t4", "+", "t7"}], ",", 
     RowBox[{"t1", "+", "t3", "+", "t5", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t5", "+", "t6"}], ",", 
     RowBox[{"t1", "+", "t3", "+", "t4", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t5", "+", "t7"}], ",", 
     RowBox[{"t1", "+", "t3", "+", "t4", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t6", "+", "t7"}], ",", 
     RowBox[{"t1", "+", "t3", "+", "t4", "+", "t5"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t3", "+", "t4", "+", "t5"}], ",", 
     RowBox[{"t1", "+", "t2", "+", "t6", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t3", "+", "t4", "+", "t6"}], ",", 
     RowBox[{"t1", "+", "t2", "+", "t5", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t3", "+", "t4", "+", "t7"}], ",", 
     RowBox[{"t1", "+", "t2", "+", "t5", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t3", "+", "t5", "+", "t6"}], ",", 
     RowBox[{"t1", "+", "t2", "+", "t4", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t3", "+", "t5", "+", "t7"}], ",", 
     RowBox[{"t1", "+", "t2", "+", "t4", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t3", "+", "t6", "+", "t7"}], ",", 
     RowBox[{"t1", "+", "t2", "+", "t4", "+", "t5"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t4", "+", "t5", "+", "t6"}], ",", 
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t4", "+", "t5", "+", "t7"}], ",", 
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t4", "+", "t6", "+", "t7"}], ",", 
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t5"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t5", "+", "t6", "+", "t7"}], ",", 
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t4"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t4"}], ",", 
     RowBox[{"t5", "+", "t6", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t5"}], ",", 
     RowBox[{"t4", "+", "t6", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t6"}], ",", 
     RowBox[{"t4", "+", "t5", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t7"}], ",", 
     RowBox[{"t4", "+", "t5", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t4", "+", "t5"}], ",", 
     RowBox[{"t3", "+", "t6", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t4", "+", "t6"}], ",", 
     RowBox[{"t3", "+", "t5", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t4", "+", "t7"}], ",", 
     RowBox[{"t3", "+", "t5", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t5", "+", "t6"}], ",", 
     RowBox[{"t3", "+", "t4", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t5", "+", "t7"}], ",", 
     RowBox[{"t3", "+", "t4", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t6", "+", "t7"}], ",", 
     RowBox[{"t3", "+", "t4", "+", "t5"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t3", "+", "t4", "+", "t5"}], ",", 
     RowBox[{"t2", "+", "t6", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t3", "+", "t4", "+", "t6"}], ",", 
     RowBox[{"t2", "+", "t5", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t3", "+", "t4", "+", "t7"}], ",", 
     RowBox[{"t2", "+", "t5", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t3", "+", "t5", "+", "t6"}], ",", 
     RowBox[{"t2", "+", "t4", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t3", "+", "t5", "+", "t7"}], ",", 
     RowBox[{"t2", "+", "t4", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t3", "+", "t6", "+", "t7"}], ",", 
     RowBox[{"t2", "+", "t4", "+", "t5"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t4", "+", "t5", "+", "t6"}], ",", 
     RowBox[{"t2", "+", "t3", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t4", "+", "t5", "+", "t7"}], ",", 
     RowBox[{"t2", "+", "t3", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t4", "+", "t6", "+", "t7"}], ",", 
     RowBox[{"t2", "+", "t3", "+", "t5"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t5", "+", "t6", "+", "t7"}], ",", 
     RowBox[{"t2", "+", "t3", "+", "t4"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t3", "+", "t4", "+", "t5"}], ",", 
     RowBox[{"t1", "+", "t6", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t3", "+", "t4", "+", "t6"}], ",", 
     RowBox[{"t1", "+", "t5", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t3", "+", "t4", "+", "t7"}], ",", 
     RowBox[{"t1", "+", "t5", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t3", "+", "t5", "+", "t6"}], ",", 
     RowBox[{"t1", "+", "t4", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t3", "+", "t5", "+", "t7"}], ",", 
     RowBox[{"t1", "+", "t4", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t3", "+", "t6", "+", "t7"}], ",", 
     RowBox[{"t1", "+", "t4", "+", "t5"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t4", "+", "t5", "+", "t6"}], ",", 
     RowBox[{"t1", "+", "t3", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t4", "+", "t5", "+", "t7"}], ",", 
     RowBox[{"t1", "+", "t3", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t4", "+", "t6", "+", "t7"}], ",", 
     RowBox[{"t1", "+", "t3", "+", "t5"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t5", "+", "t6", "+", "t7"}], ",", 
     RowBox[{"t1", "+", "t3", "+", "t4"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t3", "+", "t4", "+", "t5", "+", "t6"}], ",", 
     RowBox[{"t1", "+", "t2", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t3", "+", "t4", "+", "t5", "+", "t7"}], ",", 
     RowBox[{"t1", "+", "t2", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t3", "+", "t4", "+", "t6", "+", "t7"}], ",", 
     RowBox[{"t1", "+", "t2", "+", "t5"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t3", "+", "t5", "+", "t6", "+", "t7"}], ",", 
     RowBox[{"t1", "+", "t2", "+", "t4"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t4", "+", "t5", "+", "t6", "+", "t7"}], ",", 
     RowBox[{"t1", "+", "t2", "+", "t3"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t4", "+", "t5"}], ",", 
     RowBox[{"t6", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t4", "+", "t6"}], ",", 
     RowBox[{"t5", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t4", "+", "t7"}], ",", 
     RowBox[{"t5", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t5", "+", "t6"}], ",", 
     RowBox[{"t4", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t5", "+", "t7"}], ",", 
     RowBox[{"t4", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t6", "+", "t7"}], ",", 
     RowBox[{"t4", "+", "t5"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t4", "+", "t5", "+", "t6"}], ",", 
     RowBox[{"t3", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t4", "+", "t5", "+", "t7"}], ",", 
     RowBox[{"t3", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t4", "+", "t6", "+", "t7"}], ",", 
     RowBox[{"t3", "+", "t5"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t5", "+", "t6", "+", "t7"}], ",", 
     RowBox[{"t3", "+", "t4"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t3", "+", "t4", "+", "t5", "+", "t6"}], ",", 
     RowBox[{"t2", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t3", "+", "t4", "+", "t5", "+", "t7"}], ",", 
     RowBox[{"t2", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t3", "+", "t4", "+", "t6", "+", "t7"}], ",", 
     RowBox[{"t2", "+", "t5"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t3", "+", "t5", "+", "t6", "+", "t7"}], ",", 
     RowBox[{"t2", "+", "t4"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t4", "+", "t5", "+", "t6", "+", "t7"}], ",", 
     RowBox[{"t2", "+", "t3"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t3", "+", "t4", "+", "t5", "+", "t6"}], ",", 
     RowBox[{"t1", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t3", "+", "t4", "+", "t5", "+", "t7"}], ",", 
     RowBox[{"t1", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t3", "+", "t4", "+", "t6", "+", "t7"}], ",", 
     RowBox[{"t1", "+", "t5"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t3", "+", "t5", "+", "t6", "+", "t7"}], ",", 
     RowBox[{"t1", "+", "t4"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t4", "+", "t5", "+", "t6", "+", "t7"}], ",", 
     RowBox[{"t1", "+", "t3"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t3", "+", "t4", "+", "t5", "+", "t6", "+", "t7"}], ",", 
     RowBox[{"t1", "+", "t2"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t4", "+", "t5", "+", "t6"}], 
     ",", "t7"}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t4", "+", "t5", "+", "t7"}], 
     ",", "t6"}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t4", "+", "t6", "+", "t7"}], 
     ",", "t5"}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t5", "+", "t6", "+", "t7"}], 
     ",", "t4"}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t4", "+", "t5", "+", "t6", "+", "t7"}], 
     ",", "t3"}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t3", "+", "t4", "+", "t5", "+", "t6", "+", "t7"}], 
     ",", "t2"}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t3", "+", "t4", "+", "t5", "+", "t6", "+", "t7"}], 
     ",", "t1"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AsymptoticRegion2D", "[", 
   RowBox[{"t1_", ",", "t2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], "-", "\[Sigma]"}], "<=", "t1", "<=", 
     RowBox[{
      FractionBox["1", "2"], "-", 
      RowBox[{"2", "pi"}]}]}], ")"}], "||", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], "+", 
      RowBox[{"2", "pi"}]}], "<=", "t1", "<=", 
     RowBox[{
      FractionBox["1", "2"], "+", "\[Sigma]"}]}], ")"}], "||", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], "-", "\[Sigma]"}], "<=", "t2", "<=", 
     RowBox[{
      FractionBox["1", "2"], "-", 
      RowBox[{"2", "pi"}]}]}], ")"}], "||", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], "+", 
      RowBox[{"2", "pi"}]}], "<=", "t2", "<=", 
     RowBox[{
      FractionBox["1", "2"], "+", "\[Sigma]"}]}], ")"}], "||", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], "-", "\[Sigma]"}], "<=", 
     RowBox[{"t1", "+", "t2"}], "<=", 
     RowBox[{
      FractionBox["1", "2"], "-", 
      RowBox[{"2", "pi"}]}]}], ")"}], "||", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], "+", 
      RowBox[{"2", "pi"}]}], "<=", 
     RowBox[{"t1", "+", "t2"}], "<=", 
     RowBox[{
      FractionBox["1", "2"], "+", "\[Sigma]"}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AsymptoticRegion3D", "[", 
   RowBox[{"t1_", ",", "t2_", ",", "t3_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{"t1", ",", 
     RowBox[{"t2", "+", "t3"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{"t2", ",", 
     RowBox[{"t1", "+", "t3"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{"t3", ",", 
     RowBox[{"t1", "+", "t2"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2"}], ",", "t3"}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t3"}], ",", "t2"}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t3"}], ",", "t1"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AsymptoticRegion4D", "[", 
   RowBox[{"t1_", ",", "t2_", ",", "t3_", ",", "t4_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2"}], ",", 
     RowBox[{"t3", "+", "t4"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t3"}], ",", 
     RowBox[{"t2", "+", "t4"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t4"}], ",", 
     RowBox[{"t2", "+", "t3"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t3"}], ",", 
     RowBox[{"t1", "+", "t4"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t4"}], ",", 
     RowBox[{"t1", "+", "t3"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t3", "+", "t4"}], ",", 
     RowBox[{"t1", "+", "t2"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{"t1", ",", 
     RowBox[{"t2", "+", "t3", "+", "t4"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{"t2", ",", 
     RowBox[{"t1", "+", "t3", "+", "t4"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{"t3", ",", 
     RowBox[{"t1", "+", "t2", "+", "t4"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{"t4", ",", 
     RowBox[{"t1", "+", "t2", "+", "t3"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t3"}], ",", "t4"}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t4"}], ",", "t3"}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t3", "+", "t4"}], ",", "t2"}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t3", "+", "t4"}], ",", "t1"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AsymptoticRegion5D", "[", 
   RowBox[{"t1_", ",", "t2_", ",", "t3_", ",", "t4_", ",", "t5_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{"t1", ",", 
     RowBox[{"t2", "+", "t3", "+", "t4", "+", "t5"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{"t2", ",", 
     RowBox[{"t1", "+", "t3", "+", "t4", "+", "t5"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{"t3", ",", 
     RowBox[{"t1", "+", "t2", "+", "t4", "+", "t5"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{"t4", ",", 
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t5"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{"t5", ",", 
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t4"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2"}], ",", 
     RowBox[{"t3", "+", "t4", "+", "t5"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t3"}], ",", 
     RowBox[{"t2", "+", "t4", "+", "t5"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t4"}], ",", 
     RowBox[{"t2", "+", "t3", "+", "t5"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t5"}], ",", 
     RowBox[{"t2", "+", "t3", "+", "t4"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t3"}], ",", 
     RowBox[{"t1", "+", "t4", "+", "t5"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t4"}], ",", 
     RowBox[{"t1", "+", "t3", "+", "t5"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t5"}], ",", 
     RowBox[{"t1", "+", "t3", "+", "t4"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t3", "+", "t4"}], ",", 
     RowBox[{"t1", "+", "t2", "+", "t5"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t3", "+", "t5"}], ",", 
     RowBox[{"t1", "+", "t2", "+", "t4"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t4", "+", "t5"}], ",", 
     RowBox[{"t1", "+", "t2", "+", "t3"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t3"}], ",", 
     RowBox[{"t4", "+", "t5"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t4"}], ",", 
     RowBox[{"t3", "+", "t5"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t5"}], ",", 
     RowBox[{"t3", "+", "t4"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t3", "+", "t4"}], ",", 
     RowBox[{"t2", "+", "t5"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t3", "+", "t5"}], ",", 
     RowBox[{"t2", "+", "t4"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t4", "+", "t5"}], ",", 
     RowBox[{"t2", "+", "t3"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t3", "+", "t4"}], ",", 
     RowBox[{"t1", "+", "t5"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t3", "+", "t5"}], ",", 
     RowBox[{"t1", "+", "t4"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t4", "+", "t5"}], ",", 
     RowBox[{"t1", "+", "t3"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t3", "+", "t4", "+", "t5"}], ",", 
     RowBox[{"t1", "+", "t2"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t4"}], ",", "t5"}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t5"}], ",", "t4"}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t4", "+", "t5"}], ",", "t3"}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t3", "+", "t4", "+", "t5"}], ",", "t2"}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t3", "+", "t4", "+", "t5"}], ",", "t1"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AsymptoticRegion6D", "[", 
   RowBox[{
   "t1_", ",", "t2_", ",", "t3_", ",", "t4_", ",", "t5_", ",", "t6_"}], "]"}],
   ":=", 
  RowBox[{
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{"t1", ",", 
     RowBox[{"t2", "+", "t3", "+", "t4", "+", "t5", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{"t2", ",", 
     RowBox[{"t1", "+", "t3", "+", "t4", "+", "t5", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{"t3", ",", 
     RowBox[{"t1", "+", "t2", "+", "t4", "+", "t5", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{"t4", ",", 
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t5", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{"t5", ",", 
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t4", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{"t6", ",", 
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t4", "+", "t5"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2"}], ",", 
     RowBox[{"t3", "+", "t4", "+", "t5", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t3"}], ",", 
     RowBox[{"t2", "+", "t4", "+", "t5", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t4"}], ",", 
     RowBox[{"t2", "+", "t3", "+", "t5", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t5"}], ",", 
     RowBox[{"t2", "+", "t3", "+", "t4", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t6"}], ",", 
     RowBox[{"t2", "+", "t3", "+", "t4", "+", "t5"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t3"}], ",", 
     RowBox[{"t1", "+", "t4", "+", "t5", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t4"}], ",", 
     RowBox[{"t1", "+", "t3", "+", "t5", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t5"}], ",", 
     RowBox[{"t1", "+", "t3", "+", "t4", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t6"}], ",", 
     RowBox[{"t1", "+", "t3", "+", "t4", "+", "t5"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t3", "+", "t4"}], ",", 
     RowBox[{"t1", "+", "t2", "+", "t5", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t3", "+", "t5"}], ",", 
     RowBox[{"t1", "+", "t2", "+", "t4", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t3", "+", "t6"}], ",", 
     RowBox[{"t1", "+", "t2", "+", "t4", "+", "t5"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t4", "+", "t5"}], ",", 
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t4", "+", "t6"}], ",", 
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t5"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t5", "+", "t6"}], ",", 
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t4"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t3"}], ",", 
     RowBox[{"t4", "+", "t5", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t4"}], ",", 
     RowBox[{"t3", "+", "t5", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t5"}], ",", 
     RowBox[{"t3", "+", "t4", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t6"}], ",", 
     RowBox[{"t3", "+", "t4", "+", "t5"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t3", "+", "t4"}], ",", 
     RowBox[{"t2", "+", "t5", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t3", "+", "t5"}], ",", 
     RowBox[{"t2", "+", "t4", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t3", "+", "t6"}], ",", 
     RowBox[{"t2", "+", "t4", "+", "t5"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t4", "+", "t5"}], ",", 
     RowBox[{"t2", "+", "t3", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t4", "+", "t6"}], ",", 
     RowBox[{"t2", "+", "t3", "+", "t5"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t5", "+", "t6"}], ",", 
     RowBox[{"t2", "+", "t3", "+", "t4"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t3", "+", "t4"}], ",", 
     RowBox[{"t1", "+", "t5", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t3", "+", "t5"}], ",", 
     RowBox[{"t1", "+", "t4", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t3", "+", "t6"}], ",", 
     RowBox[{"t1", "+", "t4", "+", "t5"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t4", "+", "t5"}], ",", 
     RowBox[{"t1", "+", "t3", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t4", "+", "t6"}], ",", 
     RowBox[{"t1", "+", "t3", "+", "t5"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t5", "+", "t6"}], ",", 
     RowBox[{"t1", "+", "t3", "+", "t4"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t3", "+", "t4", "+", "t5"}], ",", 
     RowBox[{"t1", "+", "t2", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t3", "+", "t4", "+", "t6"}], ",", 
     RowBox[{"t1", "+", "t2", "+", "t5"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t3", "+", "t5", "+", "t6"}], ",", 
     RowBox[{"t1", "+", "t2", "+", "t4"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t4", "+", "t5", "+", "t6"}], ",", 
     RowBox[{"t1", "+", "t2", "+", "t3"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t4"}], ",", 
     RowBox[{"t5", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t5"}], ",", 
     RowBox[{"t4", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t6"}], ",", 
     RowBox[{"t4", "+", "t5"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t4", "+", "t5"}], ",", 
     RowBox[{"t3", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t4", "+", "t6"}], ",", 
     RowBox[{"t3", "+", "t5"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t5", "+", "t6"}], ",", 
     RowBox[{"t3", "+", "t4"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t3", "+", "t4", "+", "t5"}], ",", 
     RowBox[{"t2", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t3", "+", "t4", "+", "t6"}], ",", 
     RowBox[{"t2", "+", "t5"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t3", "+", "t5", "+", "t6"}], ",", 
     RowBox[{"t2", "+", "t4"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t4", "+", "t5", "+", "t6"}], ",", 
     RowBox[{"t2", "+", "t3"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t3", "+", "t4", "+", "t5"}], ",", 
     RowBox[{"t1", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t3", "+", "t4", "+", "t6"}], ",", 
     RowBox[{"t1", "+", "t5"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t3", "+", "t5", "+", "t6"}], ",", 
     RowBox[{"t1", "+", "t4"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t4", "+", "t5", "+", "t6"}], ",", 
     RowBox[{"t1", "+", "t3"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t3", "+", "t4", "+", "t5", "+", "t6"}], ",", 
     RowBox[{"t1", "+", "t2"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t4", "+", "t5"}], ",", "t6"}], 
    "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t4", "+", "t6"}], ",", "t5"}], 
    "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t5", "+", "t6"}], ",", "t4"}], 
    "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t4", "+", "t5", "+", "t6"}], ",", "t3"}], 
    "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t3", "+", "t4", "+", "t5", "+", "t6"}], ",", "t2"}], 
    "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t3", "+", "t4", "+", "t5", "+", "t6"}], ",", "t1"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AsymptoticRegion7D", "[", 
   RowBox[{
   "t1_", ",", "t2_", ",", "t3_", ",", "t4_", ",", "t5_", ",", "t6_", ",", 
    "t7_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{"t1", ",", 
     RowBox[{"t2", "+", "t3", "+", "t4", "+", "t5", "+", "t6", "+", "t7"}]}], 
    "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{"t2", ",", 
     RowBox[{"t1", "+", "t3", "+", "t4", "+", "t5", "+", "t6", "+", "t7"}]}], 
    "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{"t3", ",", 
     RowBox[{"t1", "+", "t2", "+", "t4", "+", "t5", "+", "t6", "+", "t7"}]}], 
    "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{"t4", ",", 
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t5", "+", "t6", "+", "t7"}]}], 
    "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{"t5", ",", 
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t4", "+", "t6", "+", "t7"}]}], 
    "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{"t6", ",", 
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t4", "+", "t5", "+", "t7"}]}], 
    "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{"t7", ",", 
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t4", "+", "t5", "+", "t6"}]}], 
    "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2"}], ",", 
     RowBox[{"t3", "+", "t4", "+", "t5", "+", "t6", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t3"}], ",", 
     RowBox[{"t2", "+", "t4", "+", "t5", "+", "t6", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t4"}], ",", 
     RowBox[{"t2", "+", "t3", "+", "t5", "+", "t6", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t5"}], ",", 
     RowBox[{"t2", "+", "t3", "+", "t4", "+", "t6", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t6"}], ",", 
     RowBox[{"t2", "+", "t3", "+", "t4", "+", "t5", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t7"}], ",", 
     RowBox[{"t2", "+", "t3", "+", "t4", "+", "t5", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t3"}], ",", 
     RowBox[{"t1", "+", "t4", "+", "t5", "+", "t6", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t4"}], ",", 
     RowBox[{"t1", "+", "t3", "+", "t5", "+", "t6", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t5"}], ",", 
     RowBox[{"t1", "+", "t3", "+", "t4", "+", "t6", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t6"}], ",", 
     RowBox[{"t1", "+", "t3", "+", "t4", "+", "t5", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t7"}], ",", 
     RowBox[{"t1", "+", "t3", "+", "t4", "+", "t5", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t3", "+", "t4"}], ",", 
     RowBox[{"t1", "+", "t2", "+", "t5", "+", "t6", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t3", "+", "t5"}], ",", 
     RowBox[{"t1", "+", "t2", "+", "t4", "+", "t6", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t3", "+", "t6"}], ",", 
     RowBox[{"t1", "+", "t2", "+", "t4", "+", "t5", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t3", "+", "t7"}], ",", 
     RowBox[{"t1", "+", "t2", "+", "t4", "+", "t5", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t4", "+", "t5"}], ",", 
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t6", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t4", "+", "t6"}], ",", 
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t5", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t4", "+", "t7"}], ",", 
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t5", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t5", "+", "t6"}], ",", 
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t4", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t5", "+", "t7"}], ",", 
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t4", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t6", "+", "t7"}], ",", 
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t4", "+", "t5"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t3"}], ",", 
     RowBox[{"t4", "+", "t5", "+", "t6", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t4"}], ",", 
     RowBox[{"t3", "+", "t5", "+", "t6", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t5"}], ",", 
     RowBox[{"t3", "+", "t4", "+", "t6", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t6"}], ",", 
     RowBox[{"t3", "+", "t4", "+", "t5", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t7"}], ",", 
     RowBox[{"t3", "+", "t4", "+", "t5", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t3", "+", "t4"}], ",", 
     RowBox[{"t2", "+", "t5", "+", "t6", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t3", "+", "t5"}], ",", 
     RowBox[{"t2", "+", "t4", "+", "t6", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t3", "+", "t6"}], ",", 
     RowBox[{"t2", "+", "t4", "+", "t5", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t3", "+", "t7"}], ",", 
     RowBox[{"t2", "+", "t4", "+", "t5", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t4", "+", "t5"}], ",", 
     RowBox[{"t2", "+", "t3", "+", "t6", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t4", "+", "t6"}], ",", 
     RowBox[{"t2", "+", "t3", "+", "t5", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t4", "+", "t7"}], ",", 
     RowBox[{"t2", "+", "t3", "+", "t5", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t5", "+", "t6"}], ",", 
     RowBox[{"t2", "+", "t3", "+", "t4", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t5", "+", "t7"}], ",", 
     RowBox[{"t2", "+", "t3", "+", "t4", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t6", "+", "t7"}], ",", 
     RowBox[{"t2", "+", "t3", "+", "t4", "+", "t5"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t3", "+", "t4"}], ",", 
     RowBox[{"t1", "+", "t5", "+", "t6", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t3", "+", "t5"}], ",", 
     RowBox[{"t1", "+", "t4", "+", "t6", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t3", "+", "t6"}], ",", 
     RowBox[{"t1", "+", "t4", "+", "t5", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t3", "+", "t7"}], ",", 
     RowBox[{"t1", "+", "t4", "+", "t5", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t4", "+", "t5"}], ",", 
     RowBox[{"t1", "+", "t3", "+", "t6", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t4", "+", "t6"}], ",", 
     RowBox[{"t1", "+", "t3", "+", "t5", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t4", "+", "t7"}], ",", 
     RowBox[{"t1", "+", "t3", "+", "t5", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t5", "+", "t6"}], ",", 
     RowBox[{"t1", "+", "t3", "+", "t4", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t5", "+", "t7"}], ",", 
     RowBox[{"t1", "+", "t3", "+", "t4", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t6", "+", "t7"}], ",", 
     RowBox[{"t1", "+", "t3", "+", "t4", "+", "t5"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t3", "+", "t4", "+", "t5"}], ",", 
     RowBox[{"t1", "+", "t2", "+", "t6", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t3", "+", "t4", "+", "t6"}], ",", 
     RowBox[{"t1", "+", "t2", "+", "t5", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t3", "+", "t4", "+", "t7"}], ",", 
     RowBox[{"t1", "+", "t2", "+", "t5", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t3", "+", "t5", "+", "t6"}], ",", 
     RowBox[{"t1", "+", "t2", "+", "t4", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t3", "+", "t5", "+", "t7"}], ",", 
     RowBox[{"t1", "+", "t2", "+", "t4", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t3", "+", "t6", "+", "t7"}], ",", 
     RowBox[{"t1", "+", "t2", "+", "t4", "+", "t5"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t4", "+", "t5", "+", "t6"}], ",", 
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t4", "+", "t5", "+", "t7"}], ",", 
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t4", "+", "t6", "+", "t7"}], ",", 
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t5"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t5", "+", "t6", "+", "t7"}], ",", 
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t4"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t4"}], ",", 
     RowBox[{"t5", "+", "t6", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t5"}], ",", 
     RowBox[{"t4", "+", "t6", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t6"}], ",", 
     RowBox[{"t4", "+", "t5", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t7"}], ",", 
     RowBox[{"t4", "+", "t5", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t4", "+", "t5"}], ",", 
     RowBox[{"t3", "+", "t6", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t4", "+", "t6"}], ",", 
     RowBox[{"t3", "+", "t5", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t4", "+", "t7"}], ",", 
     RowBox[{"t3", "+", "t5", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t5", "+", "t6"}], ",", 
     RowBox[{"t3", "+", "t4", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t5", "+", "t7"}], ",", 
     RowBox[{"t3", "+", "t4", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t6", "+", "t7"}], ",", 
     RowBox[{"t3", "+", "t4", "+", "t5"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t3", "+", "t4", "+", "t5"}], ",", 
     RowBox[{"t2", "+", "t6", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t3", "+", "t4", "+", "t6"}], ",", 
     RowBox[{"t2", "+", "t5", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t3", "+", "t4", "+", "t7"}], ",", 
     RowBox[{"t2", "+", "t5", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t3", "+", "t5", "+", "t6"}], ",", 
     RowBox[{"t2", "+", "t4", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t3", "+", "t5", "+", "t7"}], ",", 
     RowBox[{"t2", "+", "t4", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t3", "+", "t6", "+", "t7"}], ",", 
     RowBox[{"t2", "+", "t4", "+", "t5"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t4", "+", "t5", "+", "t6"}], ",", 
     RowBox[{"t2", "+", "t3", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t4", "+", "t5", "+", "t7"}], ",", 
     RowBox[{"t2", "+", "t3", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t4", "+", "t6", "+", "t7"}], ",", 
     RowBox[{"t2", "+", "t3", "+", "t5"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t5", "+", "t6", "+", "t7"}], ",", 
     RowBox[{"t2", "+", "t3", "+", "t4"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t3", "+", "t4", "+", "t5"}], ",", 
     RowBox[{"t1", "+", "t6", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t3", "+", "t4", "+", "t6"}], ",", 
     RowBox[{"t1", "+", "t5", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t3", "+", "t4", "+", "t7"}], ",", 
     RowBox[{"t1", "+", "t5", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t3", "+", "t5", "+", "t6"}], ",", 
     RowBox[{"t1", "+", "t4", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t3", "+", "t5", "+", "t7"}], ",", 
     RowBox[{"t1", "+", "t4", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t3", "+", "t6", "+", "t7"}], ",", 
     RowBox[{"t1", "+", "t4", "+", "t5"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t4", "+", "t5", "+", "t6"}], ",", 
     RowBox[{"t1", "+", "t3", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t4", "+", "t5", "+", "t7"}], ",", 
     RowBox[{"t1", "+", "t3", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t4", "+", "t6", "+", "t7"}], ",", 
     RowBox[{"t1", "+", "t3", "+", "t5"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t5", "+", "t6", "+", "t7"}], ",", 
     RowBox[{"t1", "+", "t3", "+", "t4"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t3", "+", "t4", "+", "t5", "+", "t6"}], ",", 
     RowBox[{"t1", "+", "t2", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t3", "+", "t4", "+", "t5", "+", "t7"}], ",", 
     RowBox[{"t1", "+", "t2", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t3", "+", "t4", "+", "t6", "+", "t7"}], ",", 
     RowBox[{"t1", "+", "t2", "+", "t5"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t3", "+", "t5", "+", "t6", "+", "t7"}], ",", 
     RowBox[{"t1", "+", "t2", "+", "t4"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t4", "+", "t5", "+", "t6", "+", "t7"}], ",", 
     RowBox[{"t1", "+", "t2", "+", "t3"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t4", "+", "t5"}], ",", 
     RowBox[{"t6", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t4", "+", "t6"}], ",", 
     RowBox[{"t5", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t4", "+", "t7"}], ",", 
     RowBox[{"t5", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t5", "+", "t6"}], ",", 
     RowBox[{"t4", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t5", "+", "t7"}], ",", 
     RowBox[{"t4", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t6", "+", "t7"}], ",", 
     RowBox[{"t4", "+", "t5"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t4", "+", "t5", "+", "t6"}], ",", 
     RowBox[{"t3", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t4", "+", "t5", "+", "t7"}], ",", 
     RowBox[{"t3", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t4", "+", "t6", "+", "t7"}], ",", 
     RowBox[{"t3", "+", "t5"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t5", "+", "t6", "+", "t7"}], ",", 
     RowBox[{"t3", "+", "t4"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t3", "+", "t4", "+", "t5", "+", "t6"}], ",", 
     RowBox[{"t2", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t3", "+", "t4", "+", "t5", "+", "t7"}], ",", 
     RowBox[{"t2", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t3", "+", "t4", "+", "t6", "+", "t7"}], ",", 
     RowBox[{"t2", "+", "t5"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t3", "+", "t5", "+", "t6", "+", "t7"}], ",", 
     RowBox[{"t2", "+", "t4"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t4", "+", "t5", "+", "t6", "+", "t7"}], ",", 
     RowBox[{"t2", "+", "t3"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t3", "+", "t4", "+", "t5", "+", "t6"}], ",", 
     RowBox[{"t1", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t3", "+", "t4", "+", "t5", "+", "t7"}], ",", 
     RowBox[{"t1", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t3", "+", "t4", "+", "t6", "+", "t7"}], ",", 
     RowBox[{"t1", "+", "t5"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t3", "+", "t5", "+", "t6", "+", "t7"}], ",", 
     RowBox[{"t1", "+", "t4"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t4", "+", "t5", "+", "t6", "+", "t7"}], ",", 
     RowBox[{"t1", "+", "t3"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t3", "+", "t4", "+", "t5", "+", "t6", "+", "t7"}], ",", 
     RowBox[{"t1", "+", "t2"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t4", "+", "t5", "+", "t6"}], 
     ",", "t7"}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t4", "+", "t5", "+", "t7"}], 
     ",", "t6"}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t4", "+", "t6", "+", "t7"}], 
     ",", "t5"}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t5", "+", "t6", "+", "t7"}], 
     ",", "t4"}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t4", "+", "t5", "+", "t6", "+", "t7"}], 
     ",", "t3"}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t3", "+", "t4", "+", "t5", "+", "t6", "+", "t7"}], 
     ",", "t2"}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t3", "+", "t4", "+", "t5", "+", "t6", "+", "t7"}], 
     ",", "t1"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AsymptoticRegion8D", "[", 
   RowBox[{
   "t1_", ",", "t2_", ",", "t3_", ",", "t4_", ",", "t5_", ",", "t6_", ",", 
    "t7_", ",", "t8_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{"t1", ",", 
     RowBox[{
     "t2", "+", "t3", "+", "t4", "+", "t5", "+", "t6", "+", "t7", "+", 
      "t8"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{"t2", ",", 
     RowBox[{
     "t1", "+", "t3", "+", "t4", "+", "t5", "+", "t6", "+", "t7", "+", 
      "t8"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{"t3", ",", 
     RowBox[{
     "t1", "+", "t2", "+", "t4", "+", "t5", "+", "t6", "+", "t7", "+", 
      "t8"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{"t4", ",", 
     RowBox[{
     "t1", "+", "t2", "+", "t3", "+", "t5", "+", "t6", "+", "t7", "+", 
      "t8"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{"t5", ",", 
     RowBox[{
     "t1", "+", "t2", "+", "t3", "+", "t4", "+", "t6", "+", "t7", "+", 
      "t8"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{"t6", ",", 
     RowBox[{
     "t1", "+", "t2", "+", "t3", "+", "t4", "+", "t5", "+", "t7", "+", 
      "t8"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{"t7", ",", 
     RowBox[{
     "t1", "+", "t2", "+", "t3", "+", "t4", "+", "t5", "+", "t6", "+", 
      "t8"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{"t8", ",", 
     RowBox[{
     "t1", "+", "t2", "+", "t3", "+", "t4", "+", "t5", "+", "t6", "+", 
      "t7"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2"}], ",", 
     RowBox[{"t3", "+", "t4", "+", "t5", "+", "t6", "+", "t7", "+", "t8"}]}], 
    "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t3"}], ",", 
     RowBox[{"t2", "+", "t4", "+", "t5", "+", "t6", "+", "t7", "+", "t8"}]}], 
    "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t4"}], ",", 
     RowBox[{"t2", "+", "t3", "+", "t5", "+", "t6", "+", "t7", "+", "t8"}]}], 
    "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t5"}], ",", 
     RowBox[{"t2", "+", "t3", "+", "t4", "+", "t6", "+", "t7", "+", "t8"}]}], 
    "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t6"}], ",", 
     RowBox[{"t2", "+", "t3", "+", "t4", "+", "t5", "+", "t7", "+", "t8"}]}], 
    "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t7"}], ",", 
     RowBox[{"t2", "+", "t3", "+", "t4", "+", "t5", "+", "t6", "+", "t8"}]}], 
    "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t8"}], ",", 
     RowBox[{"t2", "+", "t3", "+", "t4", "+", "t5", "+", "t6", "+", "t7"}]}], 
    "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t3"}], ",", 
     RowBox[{"t1", "+", "t4", "+", "t5", "+", "t6", "+", "t7", "+", "t8"}]}], 
    "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t4"}], ",", 
     RowBox[{"t1", "+", "t3", "+", "t5", "+", "t6", "+", "t7", "+", "t8"}]}], 
    "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t5"}], ",", 
     RowBox[{"t1", "+", "t3", "+", "t4", "+", "t6", "+", "t7", "+", "t8"}]}], 
    "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t6"}], ",", 
     RowBox[{"t1", "+", "t3", "+", "t4", "+", "t5", "+", "t7", "+", "t8"}]}], 
    "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t7"}], ",", 
     RowBox[{"t1", "+", "t3", "+", "t4", "+", "t5", "+", "t6", "+", "t8"}]}], 
    "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t8"}], ",", 
     RowBox[{"t1", "+", "t3", "+", "t4", "+", "t5", "+", "t6", "+", "t7"}]}], 
    "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t3", "+", "t4"}], ",", 
     RowBox[{"t1", "+", "t2", "+", "t5", "+", "t6", "+", "t7", "+", "t8"}]}], 
    "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t3", "+", "t5"}], ",", 
     RowBox[{"t1", "+", "t2", "+", "t4", "+", "t6", "+", "t7", "+", "t8"}]}], 
    "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t3", "+", "t6"}], ",", 
     RowBox[{"t1", "+", "t2", "+", "t4", "+", "t5", "+", "t7", "+", "t8"}]}], 
    "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t3", "+", "t7"}], ",", 
     RowBox[{"t1", "+", "t2", "+", "t4", "+", "t5", "+", "t6", "+", "t8"}]}], 
    "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t3", "+", "t8"}], ",", 
     RowBox[{"t1", "+", "t2", "+", "t4", "+", "t5", "+", "t6", "+", "t7"}]}], 
    "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t4", "+", "t5"}], ",", 
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t6", "+", "t7", "+", "t8"}]}], 
    "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t4", "+", "t6"}], ",", 
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t5", "+", "t7", "+", "t8"}]}], 
    "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t4", "+", "t7"}], ",", 
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t5", "+", "t6", "+", "t8"}]}], 
    "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t4", "+", "t8"}], ",", 
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t5", "+", "t6", "+", "t7"}]}], 
    "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t5", "+", "t6"}], ",", 
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t4", "+", "t7", "+", "t8"}]}], 
    "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t5", "+", "t7"}], ",", 
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t4", "+", "t6", "+", "t8"}]}], 
    "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t5", "+", "t8"}], ",", 
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t4", "+", "t6", "+", "t7"}]}], 
    "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t6", "+", "t7"}], ",", 
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t4", "+", "t5", "+", "t8"}]}], 
    "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t6", "+", "t8"}], ",", 
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t4", "+", "t5", "+", "t7"}]}], 
    "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t7", "+", "t8"}], ",", 
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t4", "+", "t5", "+", "t6"}]}], 
    "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t3"}], ",", 
     RowBox[{"t4", "+", "t5", "+", "t6", "+", "t7", "+", "t8"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t4"}], ",", 
     RowBox[{"t3", "+", "t5", "+", "t6", "+", "t7", "+", "t8"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t5"}], ",", 
     RowBox[{"t3", "+", "t4", "+", "t6", "+", "t7", "+", "t8"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t6"}], ",", 
     RowBox[{"t3", "+", "t4", "+", "t5", "+", "t7", "+", "t8"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t7"}], ",", 
     RowBox[{"t3", "+", "t4", "+", "t5", "+", "t6", "+", "t8"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t8"}], ",", 
     RowBox[{"t3", "+", "t4", "+", "t5", "+", "t6", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t3", "+", "t4"}], ",", 
     RowBox[{"t2", "+", "t5", "+", "t6", "+", "t7", "+", "t8"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t3", "+", "t5"}], ",", 
     RowBox[{"t2", "+", "t4", "+", "t6", "+", "t7", "+", "t8"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t3", "+", "t6"}], ",", 
     RowBox[{"t2", "+", "t4", "+", "t5", "+", "t7", "+", "t8"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t3", "+", "t7"}], ",", 
     RowBox[{"t2", "+", "t4", "+", "t5", "+", "t6", "+", "t8"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t3", "+", "t8"}], ",", 
     RowBox[{"t2", "+", "t4", "+", "t5", "+", "t6", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t4", "+", "t5"}], ",", 
     RowBox[{"t2", "+", "t3", "+", "t6", "+", "t7", "+", "t8"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t4", "+", "t6"}], ",", 
     RowBox[{"t2", "+", "t3", "+", "t5", "+", "t7", "+", "t8"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t4", "+", "t7"}], ",", 
     RowBox[{"t2", "+", "t3", "+", "t5", "+", "t6", "+", "t8"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t4", "+", "t8"}], ",", 
     RowBox[{"t2", "+", "t3", "+", "t5", "+", "t6", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t5", "+", "t6"}], ",", 
     RowBox[{"t2", "+", "t3", "+", "t4", "+", "t7", "+", "t8"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t5", "+", "t7"}], ",", 
     RowBox[{"t2", "+", "t3", "+", "t4", "+", "t6", "+", "t8"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t5", "+", "t8"}], ",", 
     RowBox[{"t2", "+", "t3", "+", "t4", "+", "t6", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t6", "+", "t7"}], ",", 
     RowBox[{"t2", "+", "t3", "+", "t4", "+", "t5", "+", "t8"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t6", "+", "t8"}], ",", 
     RowBox[{"t2", "+", "t3", "+", "t4", "+", "t5", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t7", "+", "t8"}], ",", 
     RowBox[{"t2", "+", "t3", "+", "t4", "+", "t5", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t3", "+", "t4"}], ",", 
     RowBox[{"t1", "+", "t5", "+", "t6", "+", "t7", "+", "t8"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t3", "+", "t5"}], ",", 
     RowBox[{"t1", "+", "t4", "+", "t6", "+", "t7", "+", "t8"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t3", "+", "t6"}], ",", 
     RowBox[{"t1", "+", "t4", "+", "t5", "+", "t7", "+", "t8"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t3", "+", "t7"}], ",", 
     RowBox[{"t1", "+", "t4", "+", "t5", "+", "t6", "+", "t8"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t3", "+", "t8"}], ",", 
     RowBox[{"t1", "+", "t4", "+", "t5", "+", "t6", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t4", "+", "t5"}], ",", 
     RowBox[{"t1", "+", "t3", "+", "t6", "+", "t7", "+", "t8"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t4", "+", "t6"}], ",", 
     RowBox[{"t1", "+", "t3", "+", "t5", "+", "t7", "+", "t8"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t4", "+", "t7"}], ",", 
     RowBox[{"t1", "+", "t3", "+", "t5", "+", "t6", "+", "t8"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t4", "+", "t8"}], ",", 
     RowBox[{"t1", "+", "t3", "+", "t5", "+", "t6", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t5", "+", "t6"}], ",", 
     RowBox[{"t1", "+", "t3", "+", "t4", "+", "t7", "+", "t8"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t5", "+", "t7"}], ",", 
     RowBox[{"t1", "+", "t3", "+", "t4", "+", "t6", "+", "t8"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t5", "+", "t8"}], ",", 
     RowBox[{"t1", "+", "t3", "+", "t4", "+", "t6", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t6", "+", "t7"}], ",", 
     RowBox[{"t1", "+", "t3", "+", "t4", "+", "t5", "+", "t8"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t6", "+", "t8"}], ",", 
     RowBox[{"t1", "+", "t3", "+", "t4", "+", "t5", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t7", "+", "t8"}], ",", 
     RowBox[{"t1", "+", "t3", "+", "t4", "+", "t5", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t3", "+", "t4", "+", "t5"}], ",", 
     RowBox[{"t1", "+", "t2", "+", "t6", "+", "t7", "+", "t8"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t3", "+", "t4", "+", "t6"}], ",", 
     RowBox[{"t1", "+", "t2", "+", "t5", "+", "t7", "+", "t8"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t3", "+", "t4", "+", "t7"}], ",", 
     RowBox[{"t1", "+", "t2", "+", "t5", "+", "t6", "+", "t8"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t3", "+", "t4", "+", "t8"}], ",", 
     RowBox[{"t1", "+", "t2", "+", "t5", "+", "t6", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t3", "+", "t5", "+", "t6"}], ",", 
     RowBox[{"t1", "+", "t2", "+", "t4", "+", "t7", "+", "t8"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t3", "+", "t5", "+", "t7"}], ",", 
     RowBox[{"t1", "+", "t2", "+", "t4", "+", "t6", "+", "t8"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t3", "+", "t5", "+", "t8"}], ",", 
     RowBox[{"t1", "+", "t2", "+", "t4", "+", "t6", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t3", "+", "t6", "+", "t7"}], ",", 
     RowBox[{"t1", "+", "t2", "+", "t4", "+", "t5", "+", "t8"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t3", "+", "t6", "+", "t8"}], ",", 
     RowBox[{"t1", "+", "t2", "+", "t4", "+", "t5", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t3", "+", "t7", "+", "t8"}], ",", 
     RowBox[{"t1", "+", "t2", "+", "t4", "+", "t5", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t4", "+", "t5", "+", "t6"}], ",", 
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t7", "+", "t8"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t4", "+", "t5", "+", "t7"}], ",", 
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t6", "+", "t8"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t4", "+", "t5", "+", "t8"}], ",", 
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t6", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t4", "+", "t6", "+", "t7"}], ",", 
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t5", "+", "t8"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t4", "+", "t6", "+", "t8"}], ",", 
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t5", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t4", "+", "t7", "+", "t8"}], ",", 
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t5", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t5", "+", "t6", "+", "t7"}], ",", 
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t4", "+", "t8"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t5", "+", "t6", "+", "t8"}], ",", 
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t4", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t5", "+", "t7", "+", "t8"}], ",", 
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t4", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t6", "+", "t7", "+", "t8"}], ",", 
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t4", "+", "t5"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t4"}], ",", 
     RowBox[{"t5", "+", "t6", "+", "t7", "+", "t8"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t5"}], ",", 
     RowBox[{"t4", "+", "t6", "+", "t7", "+", "t8"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t6"}], ",", 
     RowBox[{"t4", "+", "t5", "+", "t7", "+", "t8"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t7"}], ",", 
     RowBox[{"t4", "+", "t5", "+", "t6", "+", "t8"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t8"}], ",", 
     RowBox[{"t4", "+", "t5", "+", "t6", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t4", "+", "t5"}], ",", 
     RowBox[{"t3", "+", "t6", "+", "t7", "+", "t8"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t4", "+", "t6"}], ",", 
     RowBox[{"t3", "+", "t5", "+", "t7", "+", "t8"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t4", "+", "t7"}], ",", 
     RowBox[{"t3", "+", "t5", "+", "t6", "+", "t8"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t4", "+", "t8"}], ",", 
     RowBox[{"t3", "+", "t5", "+", "t6", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t5", "+", "t6"}], ",", 
     RowBox[{"t3", "+", "t4", "+", "t7", "+", "t8"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t5", "+", "t7"}], ",", 
     RowBox[{"t3", "+", "t4", "+", "t6", "+", "t8"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t5", "+", "t8"}], ",", 
     RowBox[{"t3", "+", "t4", "+", "t6", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t6", "+", "t7"}], ",", 
     RowBox[{"t3", "+", "t4", "+", "t5", "+", "t8"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t6", "+", "t8"}], ",", 
     RowBox[{"t3", "+", "t4", "+", "t5", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t7", "+", "t8"}], ",", 
     RowBox[{"t3", "+", "t4", "+", "t5", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t3", "+", "t4", "+", "t5"}], ",", 
     RowBox[{"t2", "+", "t6", "+", "t7", "+", "t8"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t3", "+", "t4", "+", "t6"}], ",", 
     RowBox[{"t2", "+", "t5", "+", "t7", "+", "t8"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t3", "+", "t4", "+", "t7"}], ",", 
     RowBox[{"t2", "+", "t5", "+", "t6", "+", "t8"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t3", "+", "t4", "+", "t8"}], ",", 
     RowBox[{"t2", "+", "t5", "+", "t6", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t3", "+", "t5", "+", "t6"}], ",", 
     RowBox[{"t2", "+", "t4", "+", "t7", "+", "t8"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t3", "+", "t5", "+", "t7"}], ",", 
     RowBox[{"t2", "+", "t4", "+", "t6", "+", "t8"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t3", "+", "t5", "+", "t8"}], ",", 
     RowBox[{"t2", "+", "t4", "+", "t6", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t3", "+", "t6", "+", "t7"}], ",", 
     RowBox[{"t2", "+", "t4", "+", "t5", "+", "t8"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t3", "+", "t6", "+", "t8"}], ",", 
     RowBox[{"t2", "+", "t4", "+", "t5", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t3", "+", "t7", "+", "t8"}], ",", 
     RowBox[{"t2", "+", "t4", "+", "t5", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t4", "+", "t5", "+", "t6"}], ",", 
     RowBox[{"t2", "+", "t3", "+", "t7", "+", "t8"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t4", "+", "t5", "+", "t7"}], ",", 
     RowBox[{"t2", "+", "t3", "+", "t6", "+", "t8"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t4", "+", "t5", "+", "t8"}], ",", 
     RowBox[{"t2", "+", "t3", "+", "t6", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t4", "+", "t6", "+", "t7"}], ",", 
     RowBox[{"t2", "+", "t3", "+", "t5", "+", "t8"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t4", "+", "t6", "+", "t8"}], ",", 
     RowBox[{"t2", "+", "t3", "+", "t5", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t4", "+", "t7", "+", "t8"}], ",", 
     RowBox[{"t2", "+", "t3", "+", "t5", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t5", "+", "t6", "+", "t7"}], ",", 
     RowBox[{"t2", "+", "t3", "+", "t4", "+", "t8"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t5", "+", "t6", "+", "t8"}], ",", 
     RowBox[{"t2", "+", "t3", "+", "t4", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t5", "+", "t7", "+", "t8"}], ",", 
     RowBox[{"t2", "+", "t3", "+", "t4", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t6", "+", "t7", "+", "t8"}], ",", 
     RowBox[{"t2", "+", "t3", "+", "t4", "+", "t5"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t3", "+", "t4", "+", "t5"}], ",", 
     RowBox[{"t1", "+", "t6", "+", "t7", "+", "t8"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t3", "+", "t4", "+", "t6"}], ",", 
     RowBox[{"t1", "+", "t5", "+", "t7", "+", "t8"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t3", "+", "t4", "+", "t7"}], ",", 
     RowBox[{"t1", "+", "t5", "+", "t6", "+", "t8"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t3", "+", "t4", "+", "t8"}], ",", 
     RowBox[{"t1", "+", "t5", "+", "t6", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t3", "+", "t5", "+", "t6"}], ",", 
     RowBox[{"t1", "+", "t4", "+", "t7", "+", "t8"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t3", "+", "t5", "+", "t7"}], ",", 
     RowBox[{"t1", "+", "t4", "+", "t6", "+", "t8"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t3", "+", "t5", "+", "t8"}], ",", 
     RowBox[{"t1", "+", "t4", "+", "t6", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t3", "+", "t6", "+", "t7"}], ",", 
     RowBox[{"t1", "+", "t4", "+", "t5", "+", "t8"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t3", "+", "t6", "+", "t8"}], ",", 
     RowBox[{"t1", "+", "t4", "+", "t5", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t3", "+", "t7", "+", "t8"}], ",", 
     RowBox[{"t1", "+", "t4", "+", "t5", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t4", "+", "t5", "+", "t6"}], ",", 
     RowBox[{"t1", "+", "t3", "+", "t7", "+", "t8"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t4", "+", "t5", "+", "t7"}], ",", 
     RowBox[{"t1", "+", "t3", "+", "t6", "+", "t8"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t4", "+", "t5", "+", "t8"}], ",", 
     RowBox[{"t1", "+", "t3", "+", "t6", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t4", "+", "t6", "+", "t7"}], ",", 
     RowBox[{"t1", "+", "t3", "+", "t5", "+", "t8"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t4", "+", "t6", "+", "t8"}], ",", 
     RowBox[{"t1", "+", "t3", "+", "t5", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t4", "+", "t7", "+", "t8"}], ",", 
     RowBox[{"t1", "+", "t3", "+", "t5", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t5", "+", "t6", "+", "t7"}], ",", 
     RowBox[{"t1", "+", "t3", "+", "t4", "+", "t8"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t5", "+", "t6", "+", "t8"}], ",", 
     RowBox[{"t1", "+", "t3", "+", "t4", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t5", "+", "t7", "+", "t8"}], ",", 
     RowBox[{"t1", "+", "t3", "+", "t4", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t6", "+", "t7", "+", "t8"}], ",", 
     RowBox[{"t1", "+", "t3", "+", "t4", "+", "t5"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t3", "+", "t4", "+", "t5", "+", "t6"}], ",", 
     RowBox[{"t1", "+", "t2", "+", "t7", "+", "t8"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t3", "+", "t4", "+", "t5", "+", "t7"}], ",", 
     RowBox[{"t1", "+", "t2", "+", "t6", "+", "t8"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t3", "+", "t4", "+", "t5", "+", "t8"}], ",", 
     RowBox[{"t1", "+", "t2", "+", "t6", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t3", "+", "t4", "+", "t6", "+", "t7"}], ",", 
     RowBox[{"t1", "+", "t2", "+", "t5", "+", "t8"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t3", "+", "t4", "+", "t6", "+", "t8"}], ",", 
     RowBox[{"t1", "+", "t2", "+", "t5", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t3", "+", "t4", "+", "t7", "+", "t8"}], ",", 
     RowBox[{"t1", "+", "t2", "+", "t5", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t3", "+", "t5", "+", "t6", "+", "t7"}], ",", 
     RowBox[{"t1", "+", "t2", "+", "t4", "+", "t8"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t3", "+", "t5", "+", "t6", "+", "t8"}], ",", 
     RowBox[{"t1", "+", "t2", "+", "t4", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t3", "+", "t5", "+", "t7", "+", "t8"}], ",", 
     RowBox[{"t1", "+", "t2", "+", "t4", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t3", "+", "t6", "+", "t7", "+", "t8"}], ",", 
     RowBox[{"t1", "+", "t2", "+", "t4", "+", "t5"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t4", "+", "t5", "+", "t6", "+", "t7"}], ",", 
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t8"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t4", "+", "t5", "+", "t6", "+", "t8"}], ",", 
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t4", "+", "t5", "+", "t7", "+", "t8"}], ",", 
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t4", "+", "t6", "+", "t7", "+", "t8"}], ",", 
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t5"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t5", "+", "t6", "+", "t7", "+", "t8"}], ",", 
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t4"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t4", "+", "t5"}], ",", 
     RowBox[{"t6", "+", "t7", "+", "t8"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t4", "+", "t6"}], ",", 
     RowBox[{"t5", "+", "t7", "+", "t8"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t4", "+", "t7"}], ",", 
     RowBox[{"t5", "+", "t6", "+", "t8"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t4", "+", "t8"}], ",", 
     RowBox[{"t5", "+", "t6", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t5", "+", "t6"}], ",", 
     RowBox[{"t4", "+", "t7", "+", "t8"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t5", "+", "t7"}], ",", 
     RowBox[{"t4", "+", "t6", "+", "t8"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t5", "+", "t8"}], ",", 
     RowBox[{"t4", "+", "t6", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t6", "+", "t7"}], ",", 
     RowBox[{"t4", "+", "t5", "+", "t8"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t6", "+", "t8"}], ",", 
     RowBox[{"t4", "+", "t5", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t7", "+", "t8"}], ",", 
     RowBox[{"t4", "+", "t5", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t4", "+", "t5", "+", "t6"}], ",", 
     RowBox[{"t3", "+", "t7", "+", "t8"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t4", "+", "t5", "+", "t7"}], ",", 
     RowBox[{"t3", "+", "t6", "+", "t8"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t4", "+", "t5", "+", "t8"}], ",", 
     RowBox[{"t3", "+", "t6", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t4", "+", "t6", "+", "t7"}], ",", 
     RowBox[{"t3", "+", "t5", "+", "t8"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t4", "+", "t6", "+", "t8"}], ",", 
     RowBox[{"t3", "+", "t5", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t4", "+", "t7", "+", "t8"}], ",", 
     RowBox[{"t3", "+", "t5", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t5", "+", "t6", "+", "t7"}], ",", 
     RowBox[{"t3", "+", "t4", "+", "t8"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t5", "+", "t6", "+", "t8"}], ",", 
     RowBox[{"t3", "+", "t4", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t5", "+", "t7", "+", "t8"}], ",", 
     RowBox[{"t3", "+", "t4", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t6", "+", "t7", "+", "t8"}], ",", 
     RowBox[{"t3", "+", "t4", "+", "t5"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t3", "+", "t4", "+", "t5", "+", "t6"}], ",", 
     RowBox[{"t2", "+", "t7", "+", "t8"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t3", "+", "t4", "+", "t5", "+", "t7"}], ",", 
     RowBox[{"t2", "+", "t6", "+", "t8"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t3", "+", "t4", "+", "t5", "+", "t8"}], ",", 
     RowBox[{"t2", "+", "t6", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t3", "+", "t4", "+", "t6", "+", "t7"}], ",", 
     RowBox[{"t2", "+", "t5", "+", "t8"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t3", "+", "t4", "+", "t6", "+", "t8"}], ",", 
     RowBox[{"t2", "+", "t5", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t3", "+", "t4", "+", "t7", "+", "t8"}], ",", 
     RowBox[{"t2", "+", "t5", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t3", "+", "t5", "+", "t6", "+", "t7"}], ",", 
     RowBox[{"t2", "+", "t4", "+", "t8"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t3", "+", "t5", "+", "t6", "+", "t8"}], ",", 
     RowBox[{"t2", "+", "t4", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t3", "+", "t5", "+", "t7", "+", "t8"}], ",", 
     RowBox[{"t2", "+", "t4", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t3", "+", "t6", "+", "t7", "+", "t8"}], ",", 
     RowBox[{"t2", "+", "t4", "+", "t5"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t4", "+", "t5", "+", "t6", "+", "t7"}], ",", 
     RowBox[{"t2", "+", "t3", "+", "t8"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t4", "+", "t5", "+", "t6", "+", "t8"}], ",", 
     RowBox[{"t2", "+", "t3", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t4", "+", "t5", "+", "t7", "+", "t8"}], ",", 
     RowBox[{"t2", "+", "t3", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t4", "+", "t6", "+", "t7", "+", "t8"}], ",", 
     RowBox[{"t2", "+", "t3", "+", "t5"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t5", "+", "t6", "+", "t7", "+", "t8"}], ",", 
     RowBox[{"t2", "+", "t3", "+", "t4"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t3", "+", "t4", "+", "t5", "+", "t6"}], ",", 
     RowBox[{"t1", "+", "t7", "+", "t8"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t3", "+", "t4", "+", "t5", "+", "t7"}], ",", 
     RowBox[{"t1", "+", "t6", "+", "t8"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t3", "+", "t4", "+", "t5", "+", "t8"}], ",", 
     RowBox[{"t1", "+", "t6", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t3", "+", "t4", "+", "t6", "+", "t7"}], ",", 
     RowBox[{"t1", "+", "t5", "+", "t8"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t3", "+", "t4", "+", "t6", "+", "t8"}], ",", 
     RowBox[{"t1", "+", "t5", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t3", "+", "t4", "+", "t7", "+", "t8"}], ",", 
     RowBox[{"t1", "+", "t5", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t3", "+", "t5", "+", "t6", "+", "t7"}], ",", 
     RowBox[{"t1", "+", "t4", "+", "t8"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t3", "+", "t5", "+", "t6", "+", "t8"}], ",", 
     RowBox[{"t1", "+", "t4", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t3", "+", "t5", "+", "t7", "+", "t8"}], ",", 
     RowBox[{"t1", "+", "t4", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t3", "+", "t6", "+", "t7", "+", "t8"}], ",", 
     RowBox[{"t1", "+", "t4", "+", "t5"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t4", "+", "t5", "+", "t6", "+", "t7"}], ",", 
     RowBox[{"t1", "+", "t3", "+", "t8"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t4", "+", "t5", "+", "t6", "+", "t8"}], ",", 
     RowBox[{"t1", "+", "t3", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t4", "+", "t5", "+", "t7", "+", "t8"}], ",", 
     RowBox[{"t1", "+", "t3", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t4", "+", "t6", "+", "t7", "+", "t8"}], ",", 
     RowBox[{"t1", "+", "t3", "+", "t5"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t5", "+", "t6", "+", "t7", "+", "t8"}], ",", 
     RowBox[{"t1", "+", "t3", "+", "t4"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t3", "+", "t4", "+", "t5", "+", "t6", "+", "t7"}], ",", 
     RowBox[{"t1", "+", "t2", "+", "t8"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t3", "+", "t4", "+", "t5", "+", "t6", "+", "t8"}], ",", 
     RowBox[{"t1", "+", "t2", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t3", "+", "t4", "+", "t5", "+", "t7", "+", "t8"}], ",", 
     RowBox[{"t1", "+", "t2", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t3", "+", "t4", "+", "t6", "+", "t7", "+", "t8"}], ",", 
     RowBox[{"t1", "+", "t2", "+", "t5"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t3", "+", "t5", "+", "t6", "+", "t7", "+", "t8"}], ",", 
     RowBox[{"t1", "+", "t2", "+", "t4"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t4", "+", "t5", "+", "t6", "+", "t7", "+", "t8"}], ",", 
     RowBox[{"t1", "+", "t2", "+", "t3"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t4", "+", "t5", "+", "t6"}], 
     ",", 
     RowBox[{"t7", "+", "t8"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t4", "+", "t5", "+", "t7"}], 
     ",", 
     RowBox[{"t6", "+", "t8"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t4", "+", "t5", "+", "t8"}], 
     ",", 
     RowBox[{"t6", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t4", "+", "t6", "+", "t7"}], 
     ",", 
     RowBox[{"t5", "+", "t8"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t4", "+", "t6", "+", "t8"}], 
     ",", 
     RowBox[{"t5", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t4", "+", "t7", "+", "t8"}], 
     ",", 
     RowBox[{"t5", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t5", "+", "t6", "+", "t7"}], 
     ",", 
     RowBox[{"t4", "+", "t8"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t5", "+", "t6", "+", "t8"}], 
     ",", 
     RowBox[{"t4", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t5", "+", "t7", "+", "t8"}], 
     ",", 
     RowBox[{"t4", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t6", "+", "t7", "+", "t8"}], 
     ",", 
     RowBox[{"t4", "+", "t5"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t4", "+", "t5", "+", "t6", "+", "t7"}], 
     ",", 
     RowBox[{"t3", "+", "t8"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t4", "+", "t5", "+", "t6", "+", "t8"}], 
     ",", 
     RowBox[{"t3", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t4", "+", "t5", "+", "t7", "+", "t8"}], 
     ",", 
     RowBox[{"t3", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t4", "+", "t6", "+", "t7", "+", "t8"}], 
     ",", 
     RowBox[{"t3", "+", "t5"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t5", "+", "t6", "+", "t7", "+", "t8"}], 
     ",", 
     RowBox[{"t3", "+", "t4"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t3", "+", "t4", "+", "t5", "+", "t6", "+", "t7"}], 
     ",", 
     RowBox[{"t2", "+", "t8"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t3", "+", "t4", "+", "t5", "+", "t6", "+", "t8"}], 
     ",", 
     RowBox[{"t2", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t3", "+", "t4", "+", "t5", "+", "t7", "+", "t8"}], 
     ",", 
     RowBox[{"t2", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t3", "+", "t4", "+", "t6", "+", "t7", "+", "t8"}], 
     ",", 
     RowBox[{"t2", "+", "t5"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t3", "+", "t5", "+", "t6", "+", "t7", "+", "t8"}], 
     ",", 
     RowBox[{"t2", "+", "t4"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t4", "+", "t5", "+", "t6", "+", "t7", "+", "t8"}], 
     ",", 
     RowBox[{"t2", "+", "t3"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t3", "+", "t4", "+", "t5", "+", "t6", "+", "t7"}], 
     ",", 
     RowBox[{"t1", "+", "t8"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t3", "+", "t4", "+", "t5", "+", "t6", "+", "t8"}], 
     ",", 
     RowBox[{"t1", "+", "t7"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t3", "+", "t4", "+", "t5", "+", "t7", "+", "t8"}], 
     ",", 
     RowBox[{"t1", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t3", "+", "t4", "+", "t6", "+", "t7", "+", "t8"}], 
     ",", 
     RowBox[{"t1", "+", "t5"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t3", "+", "t5", "+", "t6", "+", "t7", "+", "t8"}], 
     ",", 
     RowBox[{"t1", "+", "t4"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t4", "+", "t5", "+", "t6", "+", "t7", "+", "t8"}], 
     ",", 
     RowBox[{"t1", "+", "t3"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{"t3", "+", "t4", "+", "t5", "+", "t6", "+", "t7", "+", "t8"}], 
     ",", 
     RowBox[{"t1", "+", "t2"}]}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{
     "t1", "+", "t2", "+", "t3", "+", "t4", "+", "t5", "+", "t6", "+", "t7"}],
      ",", "t8"}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{
     "t1", "+", "t2", "+", "t3", "+", "t4", "+", "t5", "+", "t6", "+", "t8"}],
      ",", "t7"}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{
     "t1", "+", "t2", "+", "t3", "+", "t4", "+", "t5", "+", "t7", "+", "t8"}],
      ",", "t6"}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{
     "t1", "+", "t2", "+", "t3", "+", "t4", "+", "t6", "+", "t7", "+", "t8"}],
      ",", "t5"}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{
     "t1", "+", "t2", "+", "t3", "+", "t5", "+", "t6", "+", "t7", "+", "t8"}],
      ",", "t4"}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{
     "t1", "+", "t2", "+", "t4", "+", "t5", "+", "t6", "+", "t7", "+", "t8"}],
      ",", "t3"}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{
     "t1", "+", "t3", "+", "t4", "+", "t5", "+", "t6", "+", "t7", "+", "t8"}],
      ",", "t2"}], "]"}], "||", 
   RowBox[{"AsymptoticRegion2D", "[", 
    RowBox[{
     RowBox[{
     "t2", "+", "t3", "+", "t4", "+", "t5", "+", "t6", "+", "t7", "+", "t8"}],
      ",", "t1"}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.929575098940859*^9, 3.929575316906605*^9}, {
   3.929575371015553*^9, 3.929575405842785*^9}, {3.9295754549358597`*^9, 
   3.929575486779522*^9}, 3.92957560286977*^9, 3.9295756721523895`*^9, {
   3.9295757111754894`*^9, 3.9295757362640743`*^9}, {3.929575807041275*^9, 
   3.929575851020973*^9}, 3.9295759303324203`*^9, {3.929585292582095*^9, 
   3.929585393002632*^9}, {3.929585485590898*^9, 3.929585487739374*^9}, {
   3.929688307829113*^9, 3.929688397094175*^9}, {3.9296895024839115`*^9, 
   3.929689530186199*^9}, {3.929757145707314*^9, 3.929757163170835*^9}, {
   3.929757247216255*^9, 3.929757311242878*^9}, {3.929776380448105*^9, 
   3.9297764064480324`*^9}, 3.929776439494743*^9, {3.929927008601744*^9, 
   3.92992701138296*^9}, {3.929929215323004*^9, 3.92992931139962*^9}, {
   3.9299295276485405`*^9, 3.929929528430092*^9}, {3.929930214125124*^9, 
   3.929930215031321*^9}, {3.929958832390068*^9, 3.929958889280113*^9}, {
   3.929959070261801*^9, 3.929959095542665*^9}, {3.930033771563019*^9, 
   3.9300337717040195`*^9}, {3.930034354922121*^9, 3.930034357731219*^9}, {
   3.930097763182743*^9, 3.9300977811570606`*^9}, {3.9300978124428616`*^9, 
   3.9300978458900414`*^9}, {3.9300980911523094`*^9, 3.930098094135858*^9}, {
   3.930098158798361*^9, 3.930098165283947*^9}, {3.9302612420737095`*^9, 
   3.930261274028919*^9}, {3.931508306126238*^9, 3.931508323157297*^9}, {
   3.931859803903586*^9, 3.931859816405554*^9}, 3.931976491073374*^9, {
   3.932331859335007*^9, 3.932331863286421*^9}, {3.932692904953176*^9, 
   3.93269295527993*^9}, {3.932693215633858*^9, 3.9326933007466793`*^9}, {
   3.9327671981354637`*^9, 3.932767288464915*^9}, {3.932848798842258*^9, 
   3.932848811154403*^9}, {3.932848999667422*^9, 3.9328490008394*^9}, {
   3.93322174602771*^9, 3.933221770745884*^9}, {3.9332218179486256`*^9, 
   3.9332218364480743`*^9}, {3.942725931840559*^9, 3.942725994023183*^9}, {
   3.942727096226982*^9, 3.9427271036490993`*^9}, 3.942727291749978*^9, {
   3.942727431516266*^9, 3.942727432026123*^9}, 3.942727487222402*^9, {
   3.94303660782135*^9, 3.943036608015778*^9}, 3.943040046522614*^9, {
   3.948513583611146*^9, 3.948513614832052*^9}, {3.948513663732495*^9, 
   3.9485136830332537`*^9}, {3.948513847066188*^9, 3.948514001825569*^9}, {
   3.948514817045388*^9, 3.948514828804254*^9}, {3.953103537117674*^9, 
   3.953103540039601*^9}, {3.953165713963262*^9, 3.953165715462961*^9}, 
   3.95368516873072*^9, {3.953754828642782*^9, 3.953754855225592*^9}},
 CellLabel->
  "In[161]:=",ExpressionUUID->"e4b08cb5-672b-7a41-8709-9541e751535d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"RegionA", "[", 
   RowBox[{"t1_", ",", "t2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"z", "<=", "t1", "<", 
      FractionBox["1", "2"]}], "&&", 
     RowBox[{"z", "<=", "t2", "<", 
      RowBox[{"Min", "[", 
       RowBox[{"t1", ",", 
        RowBox[{
         FractionBox["1", "2"], 
         RowBox[{"(", 
          RowBox[{"1", "-", "t1"}], ")"}]}]}], "]"}]}]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{"!", 
     RowBox[{"AsymptoticRegion2D", "[", 
      RowBox[{"t1", ",", "t2"}], "]"}]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{"TypeIRegion3D", "[", 
     RowBox[{"t1", ",", "t2", ",", "t2"}], "]"}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"RegionB", "[", 
   RowBox[{"t1_", ",", "t2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"z", "<=", "t1", "<", 
      FractionBox["1", "2"]}], "&&", 
     RowBox[{"z", "<=", "t2", "<", 
      RowBox[{"Min", "[", 
       RowBox[{"t1", ",", 
        RowBox[{
         FractionBox["1", "2"], 
         RowBox[{"(", 
          RowBox[{"1", "-", "t1"}], ")"}]}]}], "]"}]}]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{"!", 
     RowBox[{"AsymptoticRegion2D", "[", 
      RowBox[{"t1", ",", "t2"}], "]"}]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{"!", 
     RowBox[{"TypeIRegion3D", "[", 
      RowBox[{"t1", ",", "t2", ",", "t2"}], "]"}]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"TypeIRegion2D", "[", 
      RowBox[{"t1", ",", "t2"}], "]"}], "&&", 
     RowBox[{"TypeIRegion2D", "[", 
      RowBox[{
       RowBox[{"1", "-", "t1", "-", "t2"}], ",", "t2"}], "]"}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"RegionC", "[", 
   RowBox[{"t1_", ",", "t2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"z", "<=", "t1", "<", 
      FractionBox["1", "2"]}], "&&", 
     RowBox[{"z", "<=", "t2", "<", 
      RowBox[{"Min", "[", 
       RowBox[{"t1", ",", 
        RowBox[{
         FractionBox["1", "2"], 
         RowBox[{"(", 
          RowBox[{"1", "-", "t1"}], ")"}]}]}], "]"}]}]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{"!", 
     RowBox[{"AsymptoticRegion2D", "[", 
      RowBox[{"t1", ",", "t2"}], "]"}]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{"!", 
     RowBox[{"RegionA", "[", 
      RowBox[{"t1", ",", "t2"}], "]"}]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{"!", 
     RowBox[{"RegionB", "[", 
      RowBox[{"t1", ",", "t2"}], "]"}]}], ")"}]}]}]}], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQA2IQHRw5MzfA963jNveZ9WB6tfxsEB23ymkOiG79K/Gn
Gki7VM/5B6Ilvtew1gBpm5I0NhCdEPZWHUQznPYzBdELdu9xA9FPtGZGguia
EM4aNr+3jmfOBzWC6B6vb20g+sZR5x4QzXPo+QQQvWDrz4UguuDn40z1hLeO
O0K2NoFoV51fjseA9EQtNicQvezRt7uXgHSya/5DEL22bNZPEK2Xac92GUjX
K/znBtGHuBh5QfSVnosXbwLpJU9uXAHR29q+sf8G0gqs2Zwg+pBKXrZh9ltH
jn9leSB63n/1EhAt/C+pCkS/n/djMoi+VVc8E0Qz7c6ZB6IzziXOB9Gi2n8v
GAPpe3IhN0A0y/mZWwVK3jp6XKzeDqIBPSuxvw==
  "],
 CellLabel->
  "In[174]:=",ExpressionUUID->"66495a23-8ad8-dc43-827a-5508d20450a1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"RegionPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"z", "<=", "t1", "<", 
         FractionBox["1", "2"]}], "&&", 
        RowBox[{"z", "<=", "t2", "<", 
         RowBox[{"Min", "[", 
          RowBox[{"t1", ",", 
           RowBox[{
            FractionBox["1", "2"], 
            RowBox[{"(", 
             RowBox[{"1", "-", "t1"}], ")"}]}]}], "]"}]}]}], ")"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"z", "<=", "t1", "<", 
          FractionBox["1", "2"]}], "&&", 
         RowBox[{"z", "<=", "t2", "<", 
          RowBox[{"Min", "[", 
           RowBox[{"t1", ",", 
            RowBox[{
             FractionBox["1", "2"], 
             RowBox[{"(", 
              RowBox[{"1", "-", "t1"}], ")"}]}]}], "]"}]}]}], ")"}], "&&", 
       RowBox[{"(", 
        RowBox[{"AsymptoticRegion2D", "[", 
         RowBox[{"t1", ",", "t2"}], "]"}], ")"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"RegionA", "[", 
       RowBox[{"t1", ",", "t2"}], "]"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"RegionB", "[", 
       RowBox[{"t1", ",", "t2"}], "]"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"RegionC", "[", 
       RowBox[{"t1", ",", "t2"}], "]"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"t1", ",", "z", ",", 
     FractionBox["1", "2"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"t2", ",", "z", ",", 
     FractionBox["1", "2"]}], "}"}], ",", 
   RowBox[{"PlotLegends", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<TotalRegion\>\"", ",", "\"\<Type II\>\"", ",", "\"\<A\>\"", ",", 
      "\"\<B\>\"", ",", "\"\<C\>\""}], "}"}]}], ",", 
   RowBox[{"MaxRecursion", "\[Rule]", "7"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.93276691770454*^9, 3.932766952933834*^9}, 
   3.932767004023422*^9, {3.932767179413197*^9, 3.93276718949563*^9}, {
   3.932767300643835*^9, 3.932767303343084*^9}, {3.932848624579157*^9, 
   3.932848639719578*^9}, 3.932848699968574*^9, {3.932848758202053*^9, 
   3.932848784186023*^9}, {3.93284913293063*^9, 3.932849134571335*^9}, {
   3.932849175789634*^9, 3.93284920103914*^9}, {3.932938299623951*^9, 
   3.9329383027796993`*^9}, {3.932938672446544*^9, 3.932938683008932*^9}, {
   3.9332219008848515`*^9, 3.933221905400273*^9}, {3.942726281724247*^9, 
   3.942726303535892*^9}, {3.942726681316061*^9, 3.942726708761994*^9}, {
   3.943077651085526*^9, 3.943077659639229*^9}, {3.943077943041683*^9, 
   3.943077955770816*^9}, {3.9430918823281817`*^9, 3.943091892357304*^9}, {
   3.948514169547983*^9, 3.948514202647592*^9}, {3.948514263526553*^9, 
   3.94851428064932*^9}, {3.948514335384897*^9, 3.948514336408465*^9}, {
   3.94851439499032*^9, 3.948514399830644*^9}, {3.948514511820792*^9, 
   3.948514516938608*^9}, {3.948514961372348*^9, 3.948514968405257*^9}, {
   3.94851909544052*^9, 3.9485191311212883`*^9}, 3.953165747853552*^9},
 CellLabel->
  "In[177]:=",ExpressionUUID->"406dc6ba-b2f7-3646-a0d7-9a4ff02e33c7"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{
     GraphicsComplexBox[CompressedData["
1:eJxknXVUVU0Xhw1sVOxuVIxXRbFj290idqGYYHdgFza2IrYiKCIGiIiSInm5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      "], {{{
         EdgeForm[], 
         Directive[
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[2.], 
          Opacity[0.3]], 
         GraphicsGroupBox[{
           PolygonBox[CompressedData["
1:eJxNnXXcFsXXxu/ae/eu5wYUAUEQRUJCAQvFwMTG7i5QVOxWbLG7u1ux+4fd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            "]], 
           PolygonBox[CompressedData["
1:eJwtnAW0VdXXxR/w3jn33Xvi0RiYiNgiooIdpHQ3iCB2UVLSUgJSgo2ESggi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            "]]}]}, {
         EdgeForm[], 
         Directive[
          RGBColor[0.880722, 0.611041, 0.142051], 
          AbsoluteThickness[2.], 
          Opacity[0.3]], 
         GraphicsGroupBox[{
           PolygonBox[CompressedData["
1:eJxEnXW8FtUTxq+BlOK9941988KNVyUkFAlFEQQVxS4QuwO742eiYqGAmCgG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            "]], 
           PolygonBox[CompressedData["
1:eJwtnXn8TNX/x4eUkn35jI+YxTIzn8+Mmc/MZ5SkRbKUVNaILFmSKFlK2kuR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            "]]}]}, {
         EdgeForm[], 
         Directive[
          RGBColor[0.560181, 0.691569, 0.194885], 
          AbsoluteThickness[2.], 
          Opacity[0.3]], 
         GraphicsGroupBox[{
           PolygonBox[CompressedData["
1:eJxNnHXYFUUbxrE+7O7ubuWcs2d3z2t3d3djd2ArNhaiYgeo2B0oJmJ3YQcq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            "]], 
           PolygonBox[CompressedData["
1:eJwtmnngDdUbxi9ZKkpZU3ZZI4Tv986dmXMthYjSQqVUkn0ntCJKaN+0Rytl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            "]]}]}, {
         EdgeForm[], 
         Directive[
          RGBColor[0.922526, 0.385626, 0.209179], 
          AbsoluteThickness[2.], 
          Opacity[0.3]], 
         GraphicsGroupBox[{
           PolygonBox[CompressedData["
1:eJxFmXm811Max69iMJZsSRtlixkzZrMM8j0nu+zbYCyJMZbBIG1updKeSl3t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            "]], 
           PolygonBox[CompressedData["
1:eJwtlmdwFlUUhj9DRAcQe5mxd6oFEGm699CLtAAqSI0KKJqIjT6gIAooCOqI
kR92R7HDqGBDJZRIEiCigmXsBVB/ODbA8ry8++OZfc/db/fuqfc7tbS8pKyo
UChUQDG8FoXCq1CUCoV68B1cj/1rVihUQmv0NOjO+nAoQh8AW7lXBwX0f6zX
ojfDUdjrYR5rW7Ano79CXwfd4BDsevAz9/ZAK/SU8L0r4AtohP0n9zI9h/42
+Vuq4Wzs7bCUtQNhA3oTLEDv5P5S9PfyAcbDDdqLaxX3ajLfu5i15vlvzkOP
g4QeCuejb4Eu6GHwLxwpn7n2hAr0Dq7XwjVws2KlfZKfuSn8Dj3bGSaFfZRv
XfVMeE/tFTASfQ5chm4PV6HPhcvRnWCU/OM6FjrAEuyPc9/GwBPYD8NkdDks
Rj8U/rbR8Bz6WfgD3ydhfwLLw3ofazu5Ph5+tjE8hX5UMUBPhN/hybC+A9ai
/5afMBeexv5HccjXtFctLEzecyb6UNiL7s3aYeFv0N5aa4/dDpajV0Jz9CWK
Ib8ZDC3QA6A1egicgT4LGqH7wUe5z/J1nGoIXcd1Be/alDmWpdAxOaavo9+H
OehFcF84poplKTRVrSsn6BJohu6tnKEHwXboiN1UdQTvoLfAvaoV9jtZ/sED
yTXeBH0BNMHun5zr0eFcKuf7YDX2zOSeCXSN4sizq+Bw7M+x30bvhvrYz8Ct
rN0NB6Ebh3upl2KuvsD+JXOPKpePQVlyTn+EHdgV6p3MtbMMJiTXUAN0w3Av
a88Z4Rmg3u8Bv0Ex9q7MPa/cPxiOvWqgDn0CFKNvg0fQlXBX8kxR79wfjrV6
6Fj06dAA3RcmoL9RnWX2oRx7N/bGzHsOVbyxX0Gvzjxbxod7STOmj/LLdURy
DfXCrlJfJedwr75LNZbc0yeFY6jY1U/u5elhX9XTm8MzQL2vHB+PPTs8e+Rj
DXoW9Emu+XXJNa9a1wybi96KbgcD9D7VYXiWyYf+6n24MLnGV6BXwnT0wdA1
XJOqxZZwGvqU8D3F7Hn0yzAV3RA+CPe0enlB7uuJYd/ks/bqoRmTvGfPcI2r
trW2Ae7EHpg8I49W/alG0Gv43q+Vt/As3Z8j7Inh2tSMrcS+MTz7RsEuKAv3
onI4LDzjszwmH8LwcK2rZ69GjwjPwotEuOfUa82gQzimiqV68KXwTNAsUAz6
hWeIZkcrSOEeVO+1SJ6lV4Znq2bqu8l7ai/16Db1VnhWL0munb7hd6mG1sIg
9TTXkYo3DMRuo/fAp/IJe3FyTyl2x4TPymV57x0RPhvVgzrLfsh7UWeaZseX
eaw1Q6qxN8J89D3wU74mrZ5+MzwTNAtmwXGqt3AvFcGQ8Dfq29pCN71PMUie
ce/lPstX1dxC9KLwf4FtqlH0CzAFexqsCs9Qzc4ZMCacc+VaM7YqfCbrLNY3
vxiuUdWm3qFeWZ8/q54pCc94zfY2ee11CudaNTgY3RIuTY65vj0L51I+1ELn
8CzQGaLe7xLuFc2Atuqt8NmimTo2nEPlTmf+mvAM1+yerXiEzzyddTojNJvf
CMdWM3pqOCaKRfc8158lP6ucV8Nb4dl3O/yVfGbqrNTMXofek8dWM/HM8DP6
rc60/b6GcyWf/wfEocvP
            "]]}]}, {
         EdgeForm[], 
         Directive[
          RGBColor[0.528488, 0.470624, 0.701351], 
          AbsoluteThickness[2.], 
          Opacity[0.3]], 
         GraphicsGroupBox[{
           PolygonBox[CompressedData["
1:eJxMnXW8VcXXxq+CoKAgCAaigGKhIGKghMrpPvdc+t5zQezu7hbFVlQUxe7C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            "]], 
           PolygonBox[CompressedData["
1:eJwtnXmczdX/x8eSnQjRSiV7UpK02rcxc8fcO58x9965944l+5J9K/uayJ5C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            "]]}]}, {}, {}, {}, {}, {}, {}, {}, {}}, {{
         Directive[
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[2.]], 
         LineBox[CompressedData["
1:eJwl2Xf8z9X7x/G3vVeUKEqivUN7p0GD0hSKUjIyS1Z7lxCl0qBFUspOpSKS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          "]]}, {
         Directive[
          RGBColor[0.880722, 0.611041, 0.142051], 
          AbsoluteThickness[2.]], 
         LineBox[CompressedData["
1:eJwl23kYVdPfBfCbQiQqlUZKg0rSiKRSCCFEkoRSUagUGX9UVAplCKVMZapo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          "]]}, {
         Directive[
          RGBColor[0.560181, 0.691569, 0.194885], 
          AbsoluteThickness[2.]], 
         LineBox[CompressedData["
1:eJwl13cc19Mex/EvaSDtkrRTiUilvaSpXUilQlraRaGitGgP2qW9lxBXS5to
S1NTS5lXWne4z8/j/vF6vM9nne/3nO8Zv1++Nt2bdLstSZILKZJkbfkkmVUq
SXaVSZLT9GjpJMmALewjdFzZJNms3VDeWO0GdCfaVhGvnCQ56H3oWzFJvmRv
wnpsxAbMq5AkL4plk5Md96IV+wU0125NU8ppXylJOuAL9gR172MsxmMcRslp
K94Oh+W8TNtgn3eZRCfjBP9UOgWd5X/C/hQfY7Q+xmBE9IWRuKC2qdznsFLO
e3zDMRTvYhge18/z4i1xKMbBlxXfqC3EVziezf88X0s0Qws0x31qf6KXcT9y
ISc+4O+hrieOqO1Ou+GkPn8VS8zL7bgNX8S45bTDSzFutOBvQ7OLdVHXFevZ
k/U9JfrHJEyMeZTTKeYDZ+W8QjsihT7KiJdFMTyG9nwd0QHr1L0ivxPao2OM
MWI0h9hr+uiNDewZamdiKqZjWjxbTi/xV3FUTh6+3DhmjEX5HonvxP8i30to
hRfQGkXVPiT+MPbIKUIfxLdqH6PFsZe/JC0RfcmfwZ6J6TFXMRa0QVu8jFNq
B4vdbwy5kBMN2EvUL425194ubwe2YBu2Ip+++4r3w0Y5c/jm4kPMxqwYr5w3
xN/Ej3Jep31wh2eUEy+P4iiBV/g6oxPWq+sW3x+d0RUt+bvQ/GJv62MAvmQv
VLso9hMWYH7MtZz+4m/hmJx8fHlx3FjL8pXDh/EN+TqjQzwfHfGo2tLiZWIP
ySlFH8cutRVpJeznr0Iro5j8uex5MQfxzvrogS7ohq44rXaIWG5jyIs8aMhe
pn45Tml/I+9bfIWd+BoF9D1EfCg2RT7fcizGUizBDDmDxAfjnJx36ECk9IwK
4hVRMvZrvBNfN3TFBnWvyn8NPdALrfh70gfE3tPHcGxmf6R2NVZgFVbGupYz
TPxdHJdTgC8/fjDW6nw1MD/65+uNnngVvWJPqX1SvBoOyKlKn8ButbXpU/iO
vy6tE+ta/uJYk1iEN/XRF33wBl7HGbVD41sbQwHkRyP2ijjDcFp7r7x92IU9
2I2C+h4jPhZb5Kzh+wwf41N8Emtazijx0TgvZyQdgVSeUUm8MkqhNLrHHKIH
Nsb6j/dF71j/aM3fhxYSm6CP97GVvVbtOnyOL/CP2ENyxomPxw9yCvI9gBPG
2oivcexR/rf5BqAf3kL/2FNqG4g3xEE59Wm9ODfUNqFP43v+Z+kzKCl/ecxX
rDMM1scQDMQgvIOzaofF+jCGQiiIxuxV6j/CGe2D8r7HfnyHAyis7w/EJ2Kb
nB1oo3Y7nS02M/YjLrAPyz+ER2Iv4qE49/AwbuA6riGD+vRxVmOe2n/x3cJN
NI+zl2865mBufF++snLH0HJ0Pt9qz06nfYveQ2/Su+h1eidNi7tjv7C3yu8S
c8peo491ce9or6WzxGbjpvYNfKW9SG567cZy0sX5ypcj1jm7Kv72nv+Nc0fe
VdqJ/hXnPd0irzWtL2+V2tWoo/27+W8m1l7sYHw/tEBzlOKrob4mMiMTMmIT
/97Yb+r3qv867krtnbR//N7Q7kc/i/0a86DdKMZOU6i/HbfhP/g3iiBBW7lZ
aB08hfpogHqoizRx7uhjOC56bgbaRL8ZYx+r3eZ5i+lX7Fs4Jye1eBqcVnsK
J2MNyckr/nScmzQ1XyrkVF9WbAe9wv9z/J5hX6Y/xZ3Fv5A9jRaS/3ycY+w1
7FW0BbsmMuu3LM0UdxLNQovGvSLvyViP9Bf6K6rhTJwlcWbjUXbtWKu0Apqq
LR8+VEYzdhVaPM4t+dXpEfob/R01cFz9MRyNc5GdUU0xWgnPaVek4zEifhOw
R9IBGBjvw95v3sZpH4hzlz0o7oBYd/obTRvSUfFNY8/EmYXU8ZuB75+xX9Wl
jfOW/hH3EFLGHY1ruBzzi7P4E+0843u5V7UP0XNxt8cc4efYh7gLd8d5rq+r
MWZ597AP0z/Zu3AnOw3Sx/3Kfka/pWgRLIh9Qg/Ri/RS3BE4yT4RZyEeZteK
84GWiXNMfenwxZh834bxnnQzDsTeYB/1/J+062pnoA/EfNN67Muh7LOx93Ff
vCfdjQdjHNEHcsW6odvxS5zhuBdp+LPR8bjo/QrGPaa9Me4wOkn8nji/2bXZ
+2gtWiDuT9TEs+zvaFNai2aQvzDWUYyD/RxdwL4eeyrOrqjXTk8vxbhifca7
IHt8S/otCmv/Sasgp/YTsf/wc9wvyIrUsfbpWFzwrPxxP2tviHVLJ4qn9T75
Yl/EmUKrxt6kx1A+7qOYa9qEVohvK392fFv2prhz6Cz2NZzXTov8MS/xTNTR
Ph3vEnOq/TXdiUKxVmk53K9dPs5jXIm7G5mRKvYwHY3znpUHlbTX08px/4jf
7X1ysyuy99AK8T3p0djLqM/eTxvQYjSd/Gmxd9hfxl1Kp7L/wo9xVyBf9EvP
4SntU/EuyBb3XJxvKBg18X2QQ7tenPH4DZPjm8Saizsi1glKaP9B88S30c5L
1+L3eD5yx7P5c9EpMRYsQ03r+JI1ninOQFqLvZz/GFbG+7Gv8GcWvxy/tdgr
YsyxRuK3Dr1unDfiLkMWedX5q8Xdyv409oJ2S/6sauvTC+yLuBS/S+WkpHfE
b4ZyzmP/k1N4zu10gv/IB/2PXkiX08/pMroUS7AYiyKOBZiPeZiLOZhd6v//
yf8H0n7RJw==
          "]], 
         LineBox[CompressedData["
1:eJwl0zdPlWEchvHngA5qYmIHBxMnKfaCCe2oH4FqpxijE9g72AV100+giYuT
FVAH42ZNnCwRTBSJGpFDEURp/p44XLn+9/0UeN+8Z2FtfUldIoTwFfsLQugv
CiFZHMI6DMt9ci9S2CfP09/gTD7Ao/r15g0YkSfkcYzhoDxff59r5Mv8ijOQ
idF4H8/FS1ySq/kaVzhXiSmYiixdq7WsZAjZWIRc5KDK2hJeisVoKgyhzd6+
/BA6nf2MHvzEJntT3Isv6EK/fQ/tX+XsaqxEHtag2v7lvALL0OzuB/Zm67ud
/YEifSHW6mZbG3Hfc56wN3CtPo0TeBGf2/oc3qyfxX/lZ/Gd2T+OmvheeQRP
9X+sz+Q8/XTukZ/E5+HBmNFl/s7f0GnusN6ObvMnTvEA73LHbmzFSQzoJ/gX
n+IOnMaQHPz9QW6R3+IMfssJ/TCflT/iOnIxTZ/Dj/EaTUhgkj6Nm9GOi7HD
ZH06t+ENzsfvx73p8b2ZL+ADzmFcn6Yf41a5EWM4hAX6w3EPqjx/uXzUfNd8
JH438gxzJZ+Q75kbeKO83VzBx+P/wce4gRtRgjr5tj31XCpvM5fxXvmOeQ+3
xOcwD5l34j3e4ZZ+C1+Nd3n3V7iMy1GKAt9MPh45uyP+9nR9SOqKcVOXUfz/
d/kP+IO0JQ==
          "]]}, {
         Directive[
          RGBColor[0.922526, 0.385626, 0.209179], 
          AbsoluteThickness[2.]], 
         LineBox[CompressedData["
1:eJwl1Hecz3UcwPHfSfaK7MwKZSshI2dVVpzKSOLsrMysyCwKGVmhKKNpqwg5
5w5n5ziryFaIopDx/Dz88bzX7/3+fu97v/t+f49fkdheMT2jIpFIIT/21oxE
WkZHItOpxW7zGK1MFZLNlfQZRrPLHK0f05r95nH6i76mf2lP/UM/1D+1l84l
NX+b0+ldjeg/mlEzMIxj5od0Hr25ZJ6gF/Utvapv6u86Xk9qN/2UB7luTq9R
pOJfc65wXXIykuN2KVqI37x+QDOThbQU5FcKMIJbzjmiObjj9R7dy0Z+5qjd
fj2ic/QTvuBzLtgl6Q62sp1t7OS8Ywt0PotYyDW7ON3MD/xIot274d6H58NX
fMPXpDiWLbwHsjKcBLuDmin8H1630n06Vp+lKofM1bUa74X3Zq6hZ3SmHtQp
OpVpHDbP1llM5oB5ht7WxXpD4/U//VLT8BPrWMv/9on6MNnD9Thn97Se1UNa
nI8YRf7wN3gkfLbIxwbWh3vn/Me1GI+xjOV8y1K+YwWDGcJTvMNQLvvdftqf
8vSlD1vs22ksZelA+/Dc7N/QtpShDa/TkU2OVdQS1OS58Gzt6mo9nqAOtcPz
tG+gDSlJYxqFz4P9i1qfJ3mB52nOSzShFDE0Jcn5r+irlOZlmhFv30k7U46u
dOGE/UAdRAXeZgDJxDm2SldShMIU5VFyh88MeVjNGr4nL5OYyBJuukZCuH98
Fu4JPTht/4Ge0u56RVvoHn0/+v73zj1Re+MV
          "]]}, {
         Directive[
          RGBColor[0.528488, 0.470624, 0.701351], 
          AbsoluteThickness[2.]], 
         LineBox[CompressedData["
1:eJwl1ldwlGUUh/GXNo4gKkhvIYUYakiAJDRJCASQIBI6VhCw0AMBEZQu6AVC
wIYUQQLMKEhVisKNOjgOSgkgM4AivUekSYu/HS/OPN//Oed8++5uZr9EDxqV
M7JECGFwyRBuZYXwR0YI27NDiHf9S48Q7meG8KnrJrgZK3cIYQO2aB/C8U4h
VJSv4U/ykK4hJHQMIadbCH1yQoh9LoSkASHMfT6E9BdDmD0whDkq/+UQFqgV
vUNYLi/HqfpTVOpLIaSoNLVJ3qxi1CNy7UEhvNYrhPKuX8c4PlZ9o7aoM6rQ
61U0dxAnqrfUMa8xwPxt1/3xqHy2XwiPqtX9Q7gpr8Ld9leqAvXXCyGU9Tq1
3Oum91LO9S08xZ9Uq82sUtfVfvetYO4AjlcT1GH3/Nf8Dde38ZB82WtcUuW4
MubLYpHaqx6X92GuGqsKzZ+xN8xndxYPynn8ODXKWUar4WqkGqE+1o9RsSpa
1VNx6mHvcbfP+mfVUrVSe9xvj/vk6y9QKSpNparAl1Ql1FN9Q5jWx3ff04xz
J+J0eaV7zsAkOZVvipvNtuFn8slyGt8MZ8kFfJT+MJ/9fP4NPC3X5IfrVzSX
wD+BI+Ql/EisLNfnK+Fa8y34bP6c81fmz2M3eS7fGH+V77ou9Pd0ULWz8y7f
3H5L8y1wtrzKzBxMlVvxKbjFbFv+PT5Nbs23xPfl1Xxd/RHOnc8PxzNyLX6U
fhVzDfiqOFpeyo/B6nJDvhquM5/CP8NfcM4q/EXsLn/AN8Hf5HuuDzn7YZVu
Zx6fab+d+Q44X/7KTD5myel8R/zWbDq/gO8kZ/CdcaG8lo/Rz3XuhfwYPCfX
5nP1a5hrxNfEsfIyfhzWlhvztfBr86n8s/wl56zKX8Ye8jw+EffK913/7uxH
VIadRXyO/Y7me+Jn8kYzi7G3nMX3wm1mM/klfB+5E98Xl8qb+Dj9Cc79ET8e
L8h1+Dz9Ouaa8FE4Xv6cn4DRciJfF9ebT+Nz+CvOWY2/ij3l+XxT3Cc/cH3U
2Y+pTDsr+YH2u5ofhAXyVjOrcLCczb+CO8xmRX5P+CFyN34orpG38fH6k537
E34SXpKj+Df1Y8w15WNxorycfwvryUl8HG4w35LvxRc5Z3X+b+wt5/NJuF8u
dv2ns59Qneys40fb7xH53iPfo7zTzHocK+fwufi92S78Bn6c3JPPw43yLj4h
8lvg3Iv4qXhFrstP0o83l8w/iZPlFfzbWF9uxidE7mO+Fd+Hv+acNfh/sK+8
gE/GA3LgTzn7adXFzlZ+iv2+kdeN/J3IP5jfjtPlfvw03GU2m9/Bz5D78zPx
O/lHvkHkt8C5F/OzsEiO5t/Rb2CuOd8Qp8hf8FOxsdyCb4SbzLfm+/HXnbMm
fwP7ywv5Zlgol+DPOft51TXynfGH+PL8YWwlf2i+jt6rzjEv8neCJ+V4v7kP
5JV2Z/rdL8BiOdozJk++6nqymUlqp2ftHs/eoRjjeT3a8zcaizyLK/BTPKNL
cClYRl6HKZ7hNzAm8szGCfrlOvuu5V72svVzMEfujnf8L9DcXGn5y8gzX78I
o+XLON7+Q/afljuY76LfPkK5HV63n2SulLwGm+lfxLryOcyzX8p+htzcfJZ+
MqbLiXjZfmLkfcgFmKx/BqPkkzjOfrG5NDkOM/VjMFWOwtP2G5kL8gpM0j+B
deTjONb+XXOJcqXI6+pXxCbyY3jSfgNzxfwybIpHsbb+Ecy1f8tcvFwa2+qX
xHpysf4J+wn4gF+MiXgYa+kX4hj7N8zHyffkNvp3MLbD//+L/QdrX+Mr
          "]], 
         LineBox[CompressedData["
1:eJwl2Hf8j9Ubx/Hb3lv2KGlI2Uo0KNrD5mtntVW0k01WNI1CVvYO2TujohRJ
diQS2Xv8ntfj98fr8T7v61xn3Odz3+c+9+eG1q/U7ZAqSZIt6ZJkSLMkadQk
SRo/A7qwZZIsQve6SdJPrBvtSXuhBybKma7NNPRoJQ9LWiRJ1UZJspjeTYfS
Cw2SpBbdUj9JqjdPkhoYwA/EUP0PQd+mSTJOP330ebP6/nx/5erohxrYKP85
fY5S/xVGI3NKkmTQPj3G8Hkaqpf3rLz6NK+xvxQfgZFYyX8m/im+iHy+nvIT
8ofQI/xw1/EPHcsX119uPhdyohg/huaVn1V9Tdc0Vz/zMD/mpV1n8ffwDf+g
+izKp8Xr0uz0c/EhGIqp/AfifTCMHyW/tHJO49Sh2dR/Iv4pPsOK8OIfB3xW
vrbyY+YzzLz+5ofSg3Q0LaqfHDQ7sqEI/xXNI78VfcB4xWhxXI9R2hWNPBRG
DfUt6SnxgTQDvWqtryHhp/BpaGqkwkj5HWIs4wyg6dVfknsZV7Ccv0gv4DzS
8f3lPRLrT/fH+tA/6aiYg36y0izIjEL8SJpbfgta3XgFaMGoi/G1y0/z4Trc
r745PSnej17lTxr3FE5jsvg5ehZn8KX6l+VlMk5feoX/T/w4TmCp/GP0KP6N
61L/gbyHzOdzv8OeuL/43XQMX1A/mfiMsXYowI+I+0l+ZvX3aT/L7zgbc+I+
1e5d8Xcwk79XfSblE+JPxH3EdxTvhNcxUbyneA+8wQ9XX0o5nXEep6f4V8Rf
xWtYLH+Q+IfowJ9U/5jyA+azyDO2Q/1iz+Ef9Ac+v346eNZfwYt4GS9hlJx8
6kZr+xUmY1Lct/qZ5Pomoyma4R5jjJbfUbtOuNu6VUPVWG/jtDVO9tZJ0oZ+
Ja+a/D/kvc0fVz+JnhAbqa6lcitMEG/UOEkaYrk9YJj6o8ptjT+Hb0Nn05fl
VtBXRXQxl67YILcSX9r4t6MESuJGjNPuSW2ewGfGa8ofVd4Qa8T35gtYt160
Bn/EGGX1tYeWoXtpObqZ3qC/X+hd8qvgbhzmy9vbyuEm/hD/qn5+pruRxjrs
oi+ob4O2SI8yeN3++xx9g5alGdAe7bBPX5vwEyrjzrhH5P1BO9IC+t2uXAkb
8WPsw66pH+Zay750XjyLtJs1+tqcPnTdNV3DYPoAHUQfpHMwG89bg3lyX6Cb
tHtR7Hs517kvvtM+L93AjzXWanMsoP854gXp9PhdtFklnp8/GfcTXck/RdfQ
ovSUeDH6HV9R/jp6PX9avDhdy3+r/+/pjfxZ8ZJx7/KV5G+gJfgz4jfQ9XzV
2JfjXWPeBZU/oDX5nfIfov34QuJ9aS1+Tqyj63zJ/bWdvkx30LT0Rfzn936B
dkUjueP4HMpXtP9RXkvl72kL+gOdIecO+rr6+fQNutXYFaxfduvSie8fzwvN
xt9mLuX42vxaWoceEk+jvIpmtM4rlTOE8n3kf+s6L7rPZ4hfopPFyxhjvvgF
/pj4eTqPr21dfqSlYi8Uv41u5CvL/4nezp8XL0038Qv0/wstG3u5eDn6K3+n
/M1xr/IXxO+gP/PV5D/M9zfvwvHup4/wu+K9FfcZX0R8IH2U/8b67LIur1qv
nfQ1upumo6/guPXtQLuhsdzxfE7lq9r/JO8Z5Y20Fd1EZ8opQ99W/y19h/5m
7IrWO6d1eYsfYNw3aQ6+tLmU5+vy62g9elg8rfIamtU6r1LOQlfzg+Uvcp1p
XO9M8bR0inhZYywUT83/J56KLuDr0i20fLwbxSvQrfxd8rfFfctfFq9If+MX
6v+PqI93r3gVuoOvIn97rDt/Rbwy/Z2/R/7j/CDzLqo8mD7B75b/FP2YLyb+
Uex1/FzrszfuR+u1J+5Hui/e3bQTTljfjrQ7UuR+zedSvqb9L/LaKP9MW9PN
dFbsT7Sz+gX0fbrN2JWsd27r8h4/0Ljv0lz87eZSga/Pr6cN6D/i6ZTX0hyx
zsrZY1/hP5K/1HVmdr2z4negU8XLGWOJeCb+uHjGeJfx9elOeje9Jl6V7gof
7+tYLz7RZzW6m1+k/Ce9n0+tXJ3uj31D/j56H58q3s10L3+v8tP6/cS8i8dZ
jdbm98ivSz/nr4/zG63Dz7M+++N+tF5/xv1ID8T5gL6Fk9b3TdoDTeRO4HMr
J9gqrx39lbalW+hsOeVoN/0vjHM4/d3Yla13XuvSlf/QuF1oHv4Oc6nIN+Q3
xJmfHhFPr7ye5rbOa5Rz0XX88Dh3us5crne2eG46Tby8MZaL5+RPiOegy/gG
9ACtEWdDbR+gf8U+IP9vWpNPG3swPcgvVv6HPsynV36EHonfRf5h+hCfTrwW
PRTrr1zPeEPM+4Y4R8dZn98rvyEdzpcQH0Yb8POtz8G4H63XX3E/0r/jTEbf
wynr+y49hqZyJ/J5lFPhQpxF6Tm6j56nDe2bbemd+p9J74p9xdgzlEvFc8jn
jXctvZWfpM892p5Rv5eepcOMcc4abo93hJzf6Vk+W7x/+XNxpokzcpwn4nwa
5wt6B8qiQVwrinmvX4/iGBNnvdg3sUDdoth/UEXft8d+HO9k61c69nhMNq/d
cb/JPx1nfGyLd6J5FEI+FIj7Qt/5aS3974r3nbwTOB7nfP4oPRbfTPgXR6Iv
8dyxjkiPjMiAzOJZaTZkQpaIobW+n9Pu+Xg/mvOsOP+iUJy34swQ9525Txeb
hrdjH+In4Atza2RNGqM+Gsb6YII+x6kfj6wYizFxrorfmE5CNkzBZEyUP0Jf
I/ElmumjOVLQFE3QWdva6p4y59p4Gqf9Np3N7/2YZ8xJ3sQ4S+JrjEeb+M6K
M0u897TvKdYL3dAjvrFRON6D6ovGmUc/hWkh5DRGavVpcNG1X0JJv8nNuAkH
tLst3lu4BaXiTCB+K21r3BL6uDH2f76vPvqhNz5AHxSJ/SnOR8hj3Dn6nx3f
IK51Jj8Lo7R9Rm5rtEArtMQk/U9XPwPZMQ1T49yq7ezoCzkwF9/EOse3gL7G
xFkf7fXxbKwP2qEt3te2jro6rrse6uKMNe5ifl1jTWIMedNifEyJ77hor++S
6m+KvVf7fchrHfbSoq6xuXgLlIj5yp8ez5XrPBfnSvfd2njG40xrrIvGnEv/
RFp97KMH5I2Js4Nnu0D8XuKrzbWg8ip6Ub+XkFt9Lpy3X4039jbzGhbfEspN
9NuMLtVmWfwO2g2I/1RoN9odXTFBzlRtpuBR4z6Ck/Fu0mdmfS+MM3OcJ/W9
PZ5V8xob66PcDXtiHHUvxP2knBbpkAb/arfe9aQy/3W0mZyDYvepK6btCuuw
Mr5h9fl67BXmecz4/+E7fMR/Lveg3LWxdrGvx7lIf1Vjn1BXjT5EH8Ys+e1d
3xfKrfQ3il6J54xepT+L/YSL8b+R+VwWX0T7uN7ecd6UM9P1LpIzg25T9xsO
m2Mv876LVsFSY9ym7RJaOfbn+I7BeOSNc2TsM/Fsm+8ILFVugIbiDWMPod+a
6wJ01Uc747XHR+IfYzCWy1sutgzX4r1kHmdifelgTDPO9PgvRd5e1/OWvBPi
PeJ+lNci9jmxwnHt8q7Ffwyxd7qONfKuia+mTeQcELuHL6Ltkrg+7NRnR3W3
muM/8X8VVsZ/TerKij8VZzKaJr4v0dx1tMQx5dnxbaC/OXR+nEPQRNsUHI/n
0/VkjP8haLPY1+U2pfvVj45vFHX5jFvI77xSn/mVV9Dz8U0R5wD1OXBO+3HG
+M21DjVGinKKvprQxdosQU/t+sf/iPT9+DZHZ3wtZ3K8M/FwfI/Ffx9xD+gz
U3zXxFkjvqf0/Xt8a5rXmNh7lbtgd8xZ3fNiRZRTxd6JBEe0W2ttE/P/jjaV
85fYveqKarvMGi7HLn12Ulcq/uMx/tH4TsVg/jO5B+Su5tfgL+Us+qsS38jx
30Z8I9OamBl7kusbrtxSfyPopbj/6GW6SWwjLsS5zXwuiS+gvVxvz/iujf9X
Xe9COdPiG0HdFhwyx57mXZFWwmJjlIpnhpbnK2AcxiJPnAfUPRPnuPjPM87I
yvVQX7x+PAN0nrnORxd9tDFe2/guEx+EgVgWe5bYElyNc515nI61pYMwxThT
UTz2Htfzprzj4t3jOZDX3G/ybOzdsQbyLuMiDruOVfKuiq+kKXL2i1XjC2u7
KK4PO/T5mrpbzPFQnAuxAnPUlRF/Uv1mmtq6lUQz19ECR5Vn6qd37EN0bnxf
orG2jWJPi+fC9WRwb82iTYz9r9yUOJvHf1v63aIur3EL+p2X6/O62LvpWW3P
xXtPfTacjf+MjbG1/v//S/8fsKAFOQ==
          "]], 
         LineBox[CompressedData["
1:eJwl1nlwltUVx/GbCMomoEiCsiUCCUtQy6KiBGwVERBQ1LoiywwEBImohCVA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          "]], 
         LineBox[CompressedData["
1:eJwl2HXYVdUWxeFNGAiKhe1VRMIW+woCEtLd9QEfIR3SIKB0gyAlBopKiwqC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          "]]}}}], {}}, {
    DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
     AxesOrigin -> {0.038387596422124054`, 0.038387596422124054`}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, DisplayFunction -> Identity, 
     PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.02]}}, PlotRangeClipping -> True, ImagePadding -> All, 
     DisplayFunction -> Identity, AspectRatio -> 1, Axes -> {False, False}, 
     AxesLabel -> {None, None}, AxesOrigin -> {Automatic, Automatic}, 
     DisplayFunction :> Identity, Frame -> {{True, True}, {True, True}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "DefaultGraphicsInteraction" -> {
        "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
         "Effects" -> {
          "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
           "Droplines" -> {
            "freeformCursorMode" -> True, 
             "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
       "ScalingFunctions" -> None, "TransparentPolygonMesh" -> True, 
       "AxesInFront" -> True}, PlotRange -> NCache[{{0.047808257719631424`, 
         Rational[1, 2]}, {0.047808257719631424`, 
         Rational[1, 2]}}, {{0.047808257719631424`, 0.5}, {
       0.047808257719631424`, 0.5}}], PlotRangeClipping -> True, 
     PlotRangePadding -> {
       Scaled[0.02], 
       Scaled[0.02]}, Ticks -> {Automatic, Automatic}}], 
   FormBox[
    FormBox[
     TemplateBox[{
      "\"TotalRegion\"", "\"Type II\"", "\"A\"", "\"B\"", "\"C\""}, 
      "SwatchLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{
                    Directive[
                    PointSize[0.5], 
                    EdgeForm[
                    Directive[
                    Opacity[1], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.1]]], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[2.], 
                    Opacity[0.3]], 
                    RectangleBox[{0, 0}, {10, 10}, "RoundingRadius" -> 0]}, 
                    AspectRatio -> Full, ImageSize -> {10, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{
                    Directive[
                    PointSize[0.5], 
                    EdgeForm[
                    Directive[
                    Opacity[1], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.1]]], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[2.], 
                    Opacity[0.3]], 
                    RectangleBox[{0, 0}, {10, 10}, "RoundingRadius" -> 0]}, 
                    AspectRatio -> Full, ImageSize -> {10, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                   GraphicsBox[{
                    Directive[
                    PointSize[0.5], 
                    EdgeForm[
                    Directive[
                    Opacity[1], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.1]]], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[2.], 
                    Opacity[0.3]], 
                    RectangleBox[{0, 0}, {10, 10}, "RoundingRadius" -> 0]}, 
                    AspectRatio -> Full, ImageSize -> {10, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}, {
                   GraphicsBox[{
                    Directive[
                    PointSize[0.5], 
                    EdgeForm[
                    Directive[
                    Opacity[1], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.1]]], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[2.], 
                    Opacity[0.3]], 
                    RectangleBox[{0, 0}, {10, 10}, "RoundingRadius" -> 0]}, 
                    AspectRatio -> Full, ImageSize -> {10, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #4}, {
                   GraphicsBox[{
                    Directive[
                    PointSize[0.5], 
                    EdgeForm[
                    Directive[
                    Opacity[1], 
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    AbsoluteThickness[1.1]]], 
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    AbsoluteThickness[2.], 
                    Opacity[0.3]], 
                    RectangleBox[{0, 0}, {10, 10}, "RoundingRadius" -> 0]}, 
                    AspectRatio -> Full, ImageSize -> {10, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #5}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.3}}, "Rows" -> {{0.5}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"SwatchLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Opacity", "[", "1", "]"}], ",", 
                    
                    TemplateBox[<|
                    "color" -> RGBColor[0.368417, 0.506779, 0.709798]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                    RowBox[{"AbsoluteThickness", "[", "2.`", "]"}]}], "]"}], 
                    "]"}], ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.368417, 0.506779, 0.709798]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "2.`", "]"}], ",", 
                   RowBox[{"Opacity", "[", "0.3`", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Opacity", "[", "1", "]"}], ",", 
                    
                    TemplateBox[<|
                    "color" -> RGBColor[0.880722, 0.611041, 0.142051]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                    RowBox[{"AbsoluteThickness", "[", "2.`", "]"}]}], "]"}], 
                    "]"}], ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.880722, 0.611041, 0.142051]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "2.`", "]"}], ",", 
                   RowBox[{"Opacity", "[", "0.3`", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Opacity", "[", "1", "]"}], ",", 
                    TemplateBox[<|
                    "color" -> RGBColor[0.560181, 0.691569, 0.194885]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                    RowBox[{"AbsoluteThickness", "[", "2.`", "]"}]}], "]"}], 
                    "]"}], ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.560181, 0.691569, 0.194885]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "2.`", "]"}], ",", 
                   RowBox[{"Opacity", "[", "0.3`", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Opacity", "[", "1", "]"}], ",", 
                    
                    TemplateBox[<|
                    "color" -> RGBColor[0.922526, 0.385626, 0.209179]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                    RowBox[{"AbsoluteThickness", "[", "2.`", "]"}]}], "]"}], 
                    "]"}], ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.922526, 0.385626, 0.209179]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "2.`", "]"}], ",", 
                   RowBox[{"Opacity", "[", "0.3`", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Opacity", "[", "1", "]"}], ",", 
                    
                    TemplateBox[<|
                    "color" -> RGBColor[0.528488, 0.470624, 0.701351]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                    RowBox[{"AbsoluteThickness", "[", "2.`", "]"}]}], "]"}], 
                    "]"}], ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.528488, 0.470624, 0.701351]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "2.`", "]"}], ",", 
                   RowBox[{"Opacity", "[", "0.3`", "]"}]}], "]"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3, ",", #4, ",", #5}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "Automatic"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{3.9485201863075256`*^9, 3.948520833171005*^9, 
  3.948523107280791*^9, 3.948523247699929*^9, 3.9531657769946613`*^9, 
  3.953170834697424*^9, 3.953685229161224*^9, 3.953685455509205*^9, 
  3.953685571161241*^9, 3.953755499610632*^9, 3.953757758969717*^9},
 CellLabel->
  "Out[177]=",ExpressionUUID->"0d0283df-f632-b04e-85a2-0f6e10236e3f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"C1", "=", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Boole", "[", 
      RowBox[{"(", 
       RowBox[{"RegionC", "[", 
        RowBox[{"t1", ",", "t2"}], "]"}], ")"}], "]"}], 
     FractionBox[
      RowBox[{"\[Omega]", "[", 
       FractionBox[
        RowBox[{"1", "-", "t1", "-", "t2"}], "t2"], "]"}], 
      RowBox[{"t1", " ", 
       RowBox[{"t2", "^", "2"}]}]]}], ",", 
    RowBox[{"{", 
     RowBox[{"t1", ",", "z", ",", 
      FractionBox["1", "2"]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"t2", ",", "z", ",", 
      RowBox[{"Min", "[", 
       RowBox[{"t1", ",", 
        RowBox[{
         FractionBox["1", "2"], 
         RowBox[{"(", 
          RowBox[{"1", "-", "t1"}], ")"}]}]}], "]"}]}], "}"}], ",", 
    RowBox[{"Method", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<GlobalAdaptive\>\"", ",", 
       RowBox[{"\"\<MaxErrorIncreases\>\"", "\[Rule]", "1000"}]}], "}"}]}], 
    ",", 
    RowBox[{"MinRecursion", "->", "9"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.948187312779375*^9, 3.948187319496624*^9}, {
   3.948444806505439*^9, 3.948444806872229*^9}, 3.948518911732675*^9, {
   3.94851914326893*^9, 3.948519166274665*^9}, 3.948519255905239*^9},
 CellLabel->
  "In[178]:=",ExpressionUUID->"64385a92-f20f-45b1-b98c-32f9ae1de62e"],

Cell[BoxData["1.1360330262078504`"], "Output",
 CellChangeTimes->{3.953165924913557*^9, 3.953170878555159*^9, 
  3.9536853030325394`*^9, 3.953685474758499*^9, 3.953685586895094*^9, 
  3.953755556864853*^9, 3.9537578182325478`*^9},
 CellLabel->
  "Out[178]=",ExpressionUUID->"3507f485-e6b4-aa4c-b62f-918e5083716a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NumberForm", "[", 
  RowBox[{"C1", ",", "16"}], "]"}]], "Input",
 NumberMarks->False,
 CellLabel->
  "In[179]:=",ExpressionUUID->"22c3e5e8-fdc8-6140-9786-f03b946a96a8"],

Cell[BoxData[
 TagBox[
  InterpretationBox[
   StyleBox["\<\"1.13603302620785\"\>",
    ShowStringCharacters->False],
   1.1360330262078504`,
   AutoDelete->True],
  NumberForm[#, 16]& ]], "Output",
 CellChangeTimes->{3.953165925022911*^9, 3.953170878586403*^9, 
  3.953685303142172*^9, 3.953685474789747*^9, 3.9536855869423485`*^9, 
  3.953755556973881*^9, 3.953757818326071*^9},
 CellLabel->
  "Out[179]//NumberForm=",ExpressionUUID->"842dfd5f-0d6f-c34e-a860-\
4d6a66b7b425"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"C2", "=", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Boole", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"(", 
         RowBox[{"RegionC", "[", 
          RowBox[{"t1", ",", "t2"}], "]"}], ")"}], ")"}], "&&", 
       RowBox[{"(", 
        RowBox[{"t2", "<", 
         RowBox[{
          FractionBox["1", "2"], 
          RowBox[{"(", 
           RowBox[{"1", "-", "t1", "-", "t2"}], ")"}]}]}], ")"}], "&&", 
       RowBox[{"(", 
        RowBox[{"t2", "<", "t3", "<", 
         RowBox[{
          FractionBox["1", "2"], 
          RowBox[{"(", 
           RowBox[{"1", "-", "t1", "-", "t2"}], ")"}]}]}], ")"}], "&&", 
       RowBox[{"(", 
        RowBox[{"AsymptoticRegion3D", "[", 
         RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}], ")"}]}], "]"}], 
     FractionBox[
      RowBox[{"\[Omega]", "[", 
       FractionBox[
        RowBox[{"1", "-", "t1", "-", "t2", "-", "t3"}], "t3"], "]"}], 
      RowBox[{"t1", " ", "t2", " ", 
       RowBox[{"t3", "^", "2"}]}]]}], ",", 
    RowBox[{"{", 
     RowBox[{"t1", ",", "z", ",", 
      FractionBox["1", "2"]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"t2", ",", "z", ",", 
      RowBox[{"Min", "[", 
       RowBox[{"t1", ",", 
        RowBox[{
         FractionBox["1", "2"], 
         RowBox[{"(", 
          RowBox[{"1", "-", "t1"}], ")"}]}]}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"t3", ",", "t2", ",", 
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"(", 
        RowBox[{"1", "-", "t1", "-", "t2"}], ")"}]}]}], "}"}], ",", 
    RowBox[{"Method", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<GlobalAdaptive\>\"", ",", 
       RowBox[{"\"\<MaxErrorIncreases\>\"", "\[Rule]", "1000"}]}], "}"}]}], 
    ",", 
    RowBox[{"MinRecursion", "->", "9"}], ",", 
    RowBox[{"AccuracyGoal", "->", "2"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.942726198424505*^9, 3.942726200761105*^9}, {
   3.942726747705373*^9, 3.942726777457036*^9}, {3.943091953410292*^9, 
   3.943091954843498*^9}, {3.948444787994589*^9, 3.948444788795258*^9}, {
   3.948444888825403*^9, 3.948444943283749*^9}, {3.948519141085641*^9, 
   3.948519169892664*^9}, 3.948519258697773*^9, {3.953165801509878*^9, 
   3.953165805900427*^9}},
 CellLabel->
  "In[180]:=",ExpressionUUID->"68b1247a-1fdd-464e-a312-ae846b3a6761"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "slwcon", 
   "\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"", 2, 180, 1, 29943225269437521260,
    "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.953755568614331*^9, 3.953757826701002*^9},
 CellLabel->
  "During evaluation of \
In[180]:=",ExpressionUUID->"f54618c7-ec4a-1744-82af-0e2cd606e2e6"],

Cell[BoxData["0.13990451825711078`"], "Output",
 CellChangeTimes->{3.953165934036728*^9, 3.953170888037632*^9, 
  3.953685314344539*^9, 3.953685600488418*^9, 3.953755574363842*^9, 
  3.9537578342784615`*^9},
 CellLabel->
  "Out[180]=",ExpressionUUID->"762ec4a1-2807-b14d-9104-78651e87813d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NumberForm", "[", 
  RowBox[{"C2", ",", "16"}], "]"}]], "Input",
 CellChangeTimes->{{3.953092289586113*^9, 3.9530922897892227`*^9}},
 CellLabel->
  "In[181]:=",ExpressionUUID->"300052dd-5aaa-e647-9c14-ddf2d11fee9d"],

Cell[BoxData[
 TagBox[
  InterpretationBox[
   StyleBox["\<\"0.1399045182571108\"\>",
    ShowStringCharacters->False],
   0.13990451825711078`,
   AutoDelete->True],
  NumberForm[#, 16]& ]], "Output",
 CellChangeTimes->{3.9531659340679703`*^9, 3.953170888053255*^9, 
  3.953685314360161*^9, 3.953685600504488*^9, 3.953755574395478*^9, 
  3.953757834294088*^9},
 CellLabel->
  "Out[181]//NumberForm=",ExpressionUUID->"00208d49-a97e-6249-8032-\
f807d3fb6a79"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"C3", "=", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Boole", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"(", 
         RowBox[{"RegionC", "[", 
          RowBox[{"t1", ",", "t2"}], "]"}], ")"}], ")"}], "&&", 
       RowBox[{"(", 
        RowBox[{"t2", "<", 
         RowBox[{
          FractionBox["1", "2"], 
          RowBox[{"(", 
           RowBox[{"1", "-", "t1", "-", "t2"}], ")"}]}]}], ")"}], "&&", 
       RowBox[{"(", 
        RowBox[{"t2", "<", "t3", "<", 
         RowBox[{
          FractionBox["1", "2"], 
          RowBox[{"(", 
           RowBox[{"1", "-", "t1", "-", "t2"}], ")"}]}]}], ")"}], "&&", 
       RowBox[{"(", 
        RowBox[{"!", 
         RowBox[{"AsymptoticRegion3D", "[", 
          RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}]}], ")"}], "&&", 
       RowBox[{"(", 
        RowBox[{"t3", "<", 
         RowBox[{
          FractionBox["1", "2"], 
          RowBox[{"(", 
           RowBox[{"1", "-", "t1", "-", "t2", "-", "t3"}], ")"}]}]}], ")"}], "&&", 
       RowBox[{"(", 
        RowBox[{"t3", "<", "t4", "<", 
         RowBox[{
          FractionBox["1", "2"], 
          RowBox[{"(", 
           RowBox[{"1", "-", "t1", "-", "t2", "-", "t3"}], ")"}]}]}], ")"}], "&&", 
       RowBox[{"(", 
        RowBox[{"AsymptoticRegion4D", "[", 
         RowBox[{"t1", ",", "t2", ",", "t3", ",", "t4"}], "]"}], ")"}]}], 
      "]"}], 
     FractionBox[
      RowBox[{"\[Omega]", "[", 
       FractionBox[
        RowBox[{"1", "-", "t1", "-", "t2", "-", "t3", "-", "t4"}], "t4"], 
       "]"}], 
      RowBox[{"t1", " ", "t2", " ", "t3", " ", 
       RowBox[{"t4", "^", "2"}]}]]}], ",", 
    RowBox[{"{", 
     RowBox[{"t1", ",", "z", ",", 
      FractionBox["1", "2"]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"t2", ",", "z", ",", 
      RowBox[{"Min", "[", 
       RowBox[{"t1", ",", 
        RowBox[{
         FractionBox["1", "2"], 
         RowBox[{"(", 
          RowBox[{"1", "-", "t1"}], ")"}]}]}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"t3", ",", "t2", ",", 
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"(", 
        RowBox[{"1", "-", "t1", "-", "t2"}], ")"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"t4", ",", "t3", ",", 
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"(", 
        RowBox[{"1", "-", "t1", "-", "t2", "-", "t3"}], ")"}]}]}], "}"}], ",", 
    RowBox[{"Method", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<GlobalAdaptive\>\"", ",", 
       RowBox[{"\"\<MaxErrorIncreases\>\"", "\[Rule]", "1000"}]}], "}"}]}], 
    ",", 
    RowBox[{"MinRecursion", "->", "9"}], ",", 
    RowBox[{"AccuracyGoal", "->", "2"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.953755651988167*^9, 3.9537557137998924`*^9}},
 CellLabel->
  "In[182]:=",ExpressionUUID->"2d1b64b9-c8d2-4e49-9752-425bdc0547e0"],

Cell[BoxData["0.005871008891167202`"], "Output",
 CellChangeTimes->{3.95375572542489*^9, 3.953757840856287*^9},
 CellLabel->
  "Out[182]=",ExpressionUUID->"3673130b-c04f-3949-9ced-3b26f9b68562"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NumberForm", "[", 
  RowBox[{"C3", ",", "16"}], "]"}]], "Input",
 NumberMarks->False,
 CellLabel->
  "In[183]:=",ExpressionUUID->"662a9d97-f68b-064f-8ade-beb97acd4181"],

Cell[BoxData[
 TagBox[
  InterpretationBox[
   StyleBox["\<\"0.005871008891167202\"\>",
    ShowStringCharacters->False],
   0.005871008891167202,
   AutoDelete->True],
  NumberForm[#, 16]& ]], "Output",
 CellChangeTimes->{3.953757845434244*^9},
 CellLabel->
  "Out[183]//NumberForm=",ExpressionUUID->"ceaa3998-7135-5f4f-bbf7-\
3998728dee97"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  TagBox[
   InterpretationBox[
    StyleBox["\<\"1.13603302620785\"\>",
     ShowStringCharacters->False],
    1.1360330262078504`,
    AutoDelete->True],
   NumberForm[#, 16]& ], "-", 
  TagBox[
   InterpretationBox[
    StyleBox["\<\"0.1399045182571108\"\>",
     ShowStringCharacters->False],
    0.13990451825711078`,
    AutoDelete->True],
   NumberForm[#, 16]& ], "-", 
  TagBox[
   InterpretationBox[
    StyleBox["\<\"0.005871008891167202\"\>",
     ShowStringCharacters->False],
    0.005871008891167202,
    AutoDelete->True],
   NumberForm[#, 16]& ]}]], "Input",
 CellChangeTimes->{{3.9541912336614313`*^9, 3.954191239951797*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"946efe53-a6d7-4880-a107-4eead8475004"],

Cell[BoxData["0.9902574990595724`"], "Output",
 CellChangeTimes->{3.954191241567445*^9},
 CellLabel->"Out[1]=",ExpressionUUID->"3d088c1d-753e-4f89-9e6d-5f381e3a11e6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NumberForm", "[", 
  RowBox[{"0.9902574990595724`", ",", "16"}], "]"}]], "Input",
 NumberMarks->False,
 CellLabel->"In[2]:=",ExpressionUUID->"2f0e7a7a-cbe1-49ae-8242-1c8100dc1a48"],

Cell[BoxData[
 TagBox[
  InterpretationBox[
   StyleBox["\<\"0.990257499059572\"\>",
    ShowStringCharacters->False],
   0.9902574990595724,
   AutoDelete->True],
  NumberForm[#, 16]& ]], "Output",
 CellChangeTimes->{3.954191242703412*^9},
 CellLabel->
  "Out[2]//NumberForm=",ExpressionUUID->"fa515259-0c6a-41d0-9c26-\
c65c89cc9d28"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"A1", "=", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Boole", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"RegionA", "[", 
         RowBox[{"t1", ",", "t2"}], "]"}], ")"}], "&&", 
       RowBox[{"(", 
        RowBox[{"!", 
         RowBox[{"AsymptoticRegion3D", "[", 
          RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}]}], ")"}], "&&", 
       RowBox[{"(", 
        RowBox[{"!", 
         RowBox[{"AsymptoticRegion4D", "[", 
          RowBox[{"t1", ",", "t2", ",", "t3", ",", "t4"}], "]"}]}], ")"}], "&&", 
       RowBox[{"(", 
        RowBox[{"!", 
         RowBox[{"TypeIRegion5D", "[", 
          RowBox[{"t1", ",", "t2", ",", "t3", ",", "t4", ",", "t4"}], "]"}]}],
         ")"}]}], "]"}], 
     FractionBox[
      RowBox[{"\[Omega]1", "[", 
       FractionBox[
        RowBox[{"1", "-", "t1", "-", "t2", "-", "t3", "-", "t4"}], "t4"], 
       "]"}], 
      RowBox[{"t1", " ", "t2", " ", "t3", " ", 
       RowBox[{"t4", "^", "2"}]}]]}], ",", 
    RowBox[{"{", 
     RowBox[{"t1", ",", "z", ",", 
      FractionBox["1", "2"]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"t2", ",", "z", ",", 
      RowBox[{"Min", "[", 
       RowBox[{"t1", ",", 
        RowBox[{
         FractionBox["1", "2"], 
         RowBox[{"(", 
          RowBox[{"1", "-", "t1"}], ")"}]}]}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"t3", ",", "z", ",", 
      RowBox[{"Min", "[", 
       RowBox[{"t2", ",", 
        RowBox[{
         FractionBox["1", "2"], 
         RowBox[{"(", 
          RowBox[{"1", "-", "t1", "-", "t2"}], ")"}]}]}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"t4", ",", "z", ",", 
      RowBox[{"Min", "[", 
       RowBox[{"t3", ",", 
        RowBox[{
         FractionBox["1", "2"], 
         RowBox[{"(", 
          RowBox[{"1", "-", "t1", "-", "t2", "-", "t3"}], ")"}]}]}], "]"}]}], 
     "}"}], ",", 
    RowBox[{"Method", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<GlobalAdaptive\>\"", ",", 
       RowBox[{"\"\<MaxErrorIncreases\>\"", "\[Rule]", "1000"}]}], "}"}]}], 
    ",", 
    RowBox[{"MinRecursion", "->", "9"}], ",", 
    RowBox[{"AccuracyGoal", "->", "2"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.948444796047785*^9, 3.948444796139962*^9}, {
   3.948444829891562*^9, 3.9484448299607973`*^9}, {3.948519172697036*^9, 
   3.948519207950209*^9}, {3.948519262047595*^9, 3.948519272332126*^9}, 
   3.948527255109997*^9, {3.9531658124944897`*^9, 3.9531658139160957`*^9}},
 CellLabel->
  "In[184]:=",ExpressionUUID->"163bff09-06e2-405e-8d3a-e9d6b0c1e30a"],

Cell[BoxData["0.007618151029056115`"], "Output",
 CellChangeTimes->{3.953165942566267*^9, 3.9531708969420986`*^9, 
  3.9536853224379272`*^9, 3.9536856282845154`*^9, 3.9537578860107765`*^9},
 CellLabel->
  "Out[184]=",ExpressionUUID->"ddbddefb-b3af-af4e-a2bc-425fb9455a85"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NumberForm", "[", 
  RowBox[{"A1", ",", "16"}], "]"}]], "Input",
 NumberMarks->False,
 CellLabel->
  "In[185]:=",ExpressionUUID->"0fc60a05-0d8c-5c48-98c2-b32697cc0beb"],

Cell[BoxData[
 TagBox[
  InterpretationBox[
   StyleBox["\<\"0.007618151029056115\"\>",
    ShowStringCharacters->False],
   0.007618151029056115,
   AutoDelete->True],
  NumberForm[#, 16]& ]], "Output",
 CellChangeTimes->{3.953165942628755*^9, 3.953170896973341*^9, 
  3.953685322515934*^9, 3.9536856283157578`*^9, 3.953757886041912*^9},
 CellLabel->
  "Out[185]//NumberForm=",ExpressionUUID->"96e81cee-b1ba-144d-8249-\
7060aa23b5d0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"A2", "=", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Boole", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"RegionA", "[", 
         RowBox[{"t1", ",", "t2"}], "]"}], ")"}], "&&", 
       RowBox[{"(", 
        RowBox[{"!", 
         RowBox[{"AsymptoticRegion3D", "[", 
          RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}]}], ")"}], "&&", 
       RowBox[{"(", 
        RowBox[{"!", 
         RowBox[{"AsymptoticRegion4D", "[", 
          RowBox[{"t1", ",", "t2", ",", "t3", ",", "t4"}], "]"}]}], ")"}], "&&", 
       RowBox[{"(", 
        RowBox[{"!", 
         RowBox[{"TypeIRegion5D", "[", 
          RowBox[{"t1", ",", "t2", ",", "t3", ",", "t4", ",", "t4"}], "]"}]}],
         ")"}], "&&", 
       RowBox[{"(", 
        RowBox[{"t4", "<", 
         RowBox[{
          FractionBox["1", "2"], 
          RowBox[{"(", 
           RowBox[{"1", "-", "t1", "-", "t2", "-", "t3", "-", "t4"}], 
           ")"}]}]}], ")"}], "&&", 
       RowBox[{"(", 
        RowBox[{"t4", "<", "t5", "<", 
         RowBox[{
          FractionBox["1", "2"], 
          RowBox[{"(", 
           RowBox[{"1", "-", "t1", "-", "t2", "-", "t3", "-", "t4"}], 
           ")"}]}]}], ")"}], "&&", 
       RowBox[{"(", 
        RowBox[{"AsymptoticRegion5D", "[", 
         RowBox[{"t1", ",", "t2", ",", "t3", ",", "t4", ",", "t5"}], "]"}], 
        ")"}]}], "]"}], 
     FractionBox[
      RowBox[{"\[Omega]0", "[", 
       FractionBox[
        RowBox[{"1", "-", "t1", "-", "t2", "-", "t3", "-", "t4", "-", "t5"}], 
        "t5"], "]"}], 
      RowBox[{"t1", " ", "t2", " ", "t3", " ", "t4", " ", 
       RowBox[{"t5", "^", "2"}]}]]}], ",", 
    RowBox[{"{", 
     RowBox[{"t1", ",", "z", ",", 
      FractionBox["1", "2"]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"t2", ",", "z", ",", 
      RowBox[{"Min", "[", 
       RowBox[{"t1", ",", 
        RowBox[{
         FractionBox["1", "2"], 
         RowBox[{"(", 
          RowBox[{"1", "-", "t1"}], ")"}]}]}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"t3", ",", "z", ",", 
      RowBox[{"Min", "[", 
       RowBox[{"t2", ",", 
        RowBox[{
         FractionBox["1", "2"], 
         RowBox[{"(", 
          RowBox[{"1", "-", "t1", "-", "t2"}], ")"}]}]}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"t4", ",", "z", ",", 
      RowBox[{"Min", "[", 
       RowBox[{"t3", ",", 
        RowBox[{
         FractionBox["1", "2"], 
         RowBox[{"(", 
          RowBox[{"1", "-", "t1", "-", "t2", "-", "t3"}], ")"}]}]}], "]"}]}], 
     "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"t5", ",", "t4", ",", 
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"(", 
        RowBox[{"1", "-", "t1", "-", "t2", "-", "t3", "-", "t4"}], ")"}]}]}], 
     "}"}], ",", 
    RowBox[{"Method", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<GlobalAdaptive\>\"", ",", 
       RowBox[{"\"\<MaxErrorIncreases\>\"", "\[Rule]", "1000"}]}], "}"}]}], 
    ",", 
    RowBox[{"MinRecursion", "->", "9"}], ",", 
    RowBox[{"AccuracyGoal", "->", "2"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.943037778533349*^9, 3.943037778603347*^9}, {
   3.943037827596496*^9, 3.943037852178837*^9}, {3.943038497714344*^9, 
   3.943038504292437*^9}, {3.943091993416547*^9, 3.943091998005436*^9}, {
   3.948444858064064*^9, 3.948444858257405*^9}, {3.9485192213100452`*^9, 
   3.948519273779756*^9}, 3.948527274219391*^9, {3.95316582172858*^9, 
   3.953165823728597*^9}},
 CellLabel->
  "In[186]:=",ExpressionUUID->"d0c63f06-017d-48f6-ba5c-a6c45efa2779"],

Cell[BoxData["0.005103864458165351`"], "Output",
 CellChangeTimes->{3.953165986713663*^9, 3.953170942964117*^9, 
  3.953685330984138*^9, 3.953685665138807*^9, 3.9537579229425716`*^9},
 CellLabel->
  "Out[186]=",ExpressionUUID->"fdd529ce-e3c9-2943-9739-8ae6b8fb68e8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NumberForm", "[", 
  RowBox[{"A2", ",", "16"}], "]"}]], "Input",
 NumberMarks->False,
 CellLabel->
  "In[187]:=",ExpressionUUID->"c8864060-9cb8-4542-ab54-85e5dd79e0ea"],

Cell[BoxData[
 TagBox[
  InterpretationBox[
   StyleBox["\<\"0.005103864458165352\"\>",
    ShowStringCharacters->False],
   0.005103864458165351,
   AutoDelete->True],
  NumberForm[#, 16]& ]], "Output",
 CellChangeTimes->{3.9531659867449093`*^9, 3.953170942995362*^9, 
  3.953685665154232*^9, 3.95375792297381*^9},
 CellLabel->
  "Out[187]//NumberForm=",ExpressionUUID->"05118712-6f4b-074c-9e45-\
00e454c2519a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"A3", "=", 
  RowBox[{"Total", "[", 
   RowBox[{"ParallelSum", "[", 
    RowBox[{
     RowBox[{"NIntegrate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Boole", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"RegionA", "[", 
            RowBox[{"t1", ",", "t2"}], "]"}], ")"}], "&&", 
          RowBox[{"(", 
           RowBox[{"!", 
            RowBox[{"AsymptoticRegion3D", "[", 
             RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}]}], ")"}], "&&", 
          RowBox[{"(", 
           RowBox[{"!", 
            RowBox[{"AsymptoticRegion4D", "[", 
             RowBox[{"t1", ",", "t2", ",", "t3", ",", "t4"}], "]"}]}], ")"}], 
          "&&", 
          RowBox[{"(", 
           RowBox[{"TypeIRegion5D", "[", 
            RowBox[{"t1", ",", "t2", ",", "t3", ",", "t4", ",", "t4"}], "]"}],
            ")"}], "&&", 
          RowBox[{"(", 
           RowBox[{"!", 
            RowBox[{"AsymptoticRegion5D", "[", 
             RowBox[{"t1", ",", "t2", ",", "t3", ",", "t4", ",", "t5"}], 
             "]"}]}], ")"}], "&&", 
          RowBox[{"(", 
           RowBox[{"!", 
            RowBox[{"AsymptoticRegion6D", "[", 
             RowBox[{
             "t1", ",", "t2", ",", "t3", ",", "t4", ",", "t5", ",", "t6"}], 
             "]"}]}], ")"}], "&&", 
          RowBox[{"(", 
           RowBox[{"!", 
            RowBox[{"TypeIRegion7D", "[", 
             RowBox[{
             "t1", ",", "t2", ",", "t3", ",", "t4", ",", "t5", ",", "t6", ",",
               "t6"}], "]"}]}], ")"}]}], "]"}], 
        FractionBox[
         RowBox[{"\[Omega]1", "[", 
          FractionBox[
           RowBox[{
           "1", "-", "t1", "-", "t2", "-", "t3", "-", "t4", "-", "t5", "-", 
            "t6"}], "t6"], "]"}], 
         RowBox[{"t1", " ", "t2", " ", "t3", " ", "t4", " ", "t5", " ", 
          RowBox[{"t6", "^", "2"}]}]]}], ",", 
       RowBox[{"{", 
        RowBox[{"t1", ",", 
         RowBox[{"interval", "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", 
         RowBox[{"interval", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"t2", ",", "z", ",", 
         RowBox[{"Min", "[", 
          RowBox[{"t1", ",", 
           RowBox[{
            FractionBox["1", "2"], 
            RowBox[{"(", 
             RowBox[{"1", "-", "t1"}], ")"}]}]}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"t3", ",", "z", ",", 
         RowBox[{"Min", "[", 
          RowBox[{"t2", ",", 
           RowBox[{
            FractionBox["1", "2"], 
            RowBox[{"(", 
             RowBox[{"1", "-", "t1", "-", "t2"}], ")"}]}]}], "]"}]}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"t4", ",", "z", ",", 
         RowBox[{"Min", "[", 
          RowBox[{"t3", ",", 
           RowBox[{
            FractionBox["1", "2"], 
            RowBox[{"(", 
             RowBox[{"1", "-", "t1", "-", "t2", "-", "t3"}], ")"}]}]}], 
          "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"t5", ",", "z", ",", 
         RowBox[{"Min", "[", 
          RowBox[{"t4", ",", 
           RowBox[{
            FractionBox["1", "2"], 
            RowBox[{"(", 
             RowBox[{"1", "-", "t1", "-", "t2", "-", "t3", "-", "t4"}], 
             ")"}]}]}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"t6", ",", "z", ",", 
         RowBox[{"Min", "[", 
          RowBox[{"t5", ",", 
           RowBox[{
            FractionBox["1", "2"], 
            RowBox[{"(", 
             RowBox[{
             "1", "-", "t1", "-", "t2", "-", "t3", "-", "t4", "-", "t5"}], 
             ")"}]}]}], "]"}]}], "}"}], ",", 
       RowBox[{"Method", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"\"\<GlobalAdaptive\>\"", ",", 
          RowBox[{"\"\<MaxErrorIncreases\>\"", "\[Rule]", "1000"}]}], "}"}]}],
        ",", 
       RowBox[{"MinRecursion", "->", "9"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"interval", ",", "SubIntervals2"}], "}"}]}], "]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{3.95310366593034*^9, 3.9537602800941143`*^9},
 CellLabel->
  "In[209]:=",ExpressionUUID->"d683e2de-d1a1-a541-9c0e-59cf5302e748"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "izero", 
   "\"Integral and error estimates are 0 on all integration subregions. Try \
increasing the value of the MinRecursion option. If value of integral may be \
0, specify a finite value for the AccuracyGoal option.\"", None, 209, 120, 
   29943225269437521260, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.953760297359972*^9},
 CellLabel->
  "(kernel 15)",ExpressionUUID->"76e53f41-be54-1042-b9d8-3e60679571d0"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "izero", 
   "\"Integral and error estimates are 0 on all integration subregions. Try \
increasing the value of the MinRecursion option. If value of integral may be \
0, specify a finite value for the AccuracyGoal option.\"", None, 209, 121, 
   29943225269437521260, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.953760297375489*^9},
 CellLabel->
  "(kernel 18)",ExpressionUUID->"0af385f2-c9e1-9348-8b8d-e03cc6d06489"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "izero", 
   "\"Integral and error estimates are 0 on all integration subregions. Try \
increasing the value of the MinRecursion option. If value of integral may be \
0, specify a finite value for the AccuracyGoal option.\"", None, 209, 122, 
   29943225269437521260, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.953760297406655*^9},
 CellLabel->
  "(kernel 19)",ExpressionUUID->"c05e81b6-1879-a648-90b2-2a6fdb08264f"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "izero", 
   "\"Integral and error estimates are 0 on all integration subregions. Try \
increasing the value of the MinRecursion option. If value of integral may be \
0, specify a finite value for the AccuracyGoal option.\"", None, 209, 123, 
   29943225269437521260, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.953760297437805*^9},
 CellLabel->
  "(kernel 17)",ExpressionUUID->"d8e4f20a-c0e6-224b-a4e1-e54c5c6c8819"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "izero", 
   "\"Integral and error estimates are 0 on all integration subregions. Try \
increasing the value of the MinRecursion option. If value of integral may be \
0, specify a finite value for the AccuracyGoal option.\"", None, 209, 124, 
   29943225269437521260, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.9537602974847546`*^9},
 CellLabel->
  "(kernel 20)",ExpressionUUID->"e2634bb4-090a-0944-86c8-4d97e2d2467d"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "izero", 
   "\"Integral and error estimates are 0 on all integration subregions. Try \
increasing the value of the MinRecursion option. If value of integral may be \
0, specify a finite value for the AccuracyGoal option.\"", None, 209, 125, 
   29943225269437521260, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.9537602976409016`*^9},
 CellLabel->
  "(kernel 13)",ExpressionUUID->"c7ee49ff-dc89-714a-9423-4d0a1707dd38"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "izero", 
   "\"Integral and error estimates are 0 on all integration subregions. Try \
increasing the value of the MinRecursion option. If value of integral may be \
0, specify a finite value for the AccuracyGoal option.\"", None, 209, 126, 
   29943225269437521260, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.953760297672142*^9},
 CellLabel->
  "(kernel 16)",ExpressionUUID->"1830b9c2-7b7c-764c-a827-7440d0f17c60"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "izero", 
   "\"Integral and error estimates are 0 on all integration subregions. Try \
increasing the value of the MinRecursion option. If value of integral may be \
0, specify a finite value for the AccuracyGoal option.\"", None, 209, 127, 
   29943225269437521260, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.953760297719115*^9},
 CellLabel->
  "(kernel 14)",ExpressionUUID->"fd819da4-03f4-864d-ab28-8be029823147"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "izero", 
   "\"Integral and error estimates are 0 on all integration subregions. Try \
increasing the value of the MinRecursion option. If value of integral may be \
0, specify a finite value for the AccuracyGoal option.\"", None, 209, 128, 
   29943225269437521260, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.953760297859614*^9},
 CellLabel->
  "(kernel 12)",ExpressionUUID->"a08b5bce-9376-6b4c-ac14-89670a59ac36"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "izero", 
   "\"Integral and error estimates are 0 on all integration subregions. Try \
increasing the value of the MinRecursion option. If value of integral may be \
0, specify a finite value for the AccuracyGoal option.\"", None, 209, 129, 
   29943225269437521260, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.953760297906931*^9},
 CellLabel->
  "(kernel 11)",ExpressionUUID->"a18a60c9-9a86-0f43-90a9-23c6a3261375"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "izero", 
   "\"Integral and error estimates are 0 on all integration subregions. Try \
increasing the value of the MinRecursion option. If value of integral may be \
0, specify a finite value for the AccuracyGoal option.\"", None, 209, 130, 
   29943225269437521260, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.953760298844115*^9},
 CellLabel->
  "(kernel 10)",ExpressionUUID->"1ace45f0-8b43-be41-9e10-94e62f26e03b"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "izero", 
   "\"Integral and error estimates are 0 on all integration subregions. Try \
increasing the value of the MinRecursion option. If value of integral may be \
0, specify a finite value for the AccuracyGoal option.\"", None, 209, 131, 
   29943225269437521260, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.953760298968937*^9},
 CellLabel->
  "(kernel 9)",ExpressionUUID->"05c8dd67-67cf-0b42-b6ec-e9dd6b07a1b9"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "izero", 
   "\"Integral and error estimates are 0 on all integration subregions. Try \
increasing the value of the MinRecursion option. If value of integral may be \
0, specify a finite value for the AccuracyGoal option.\"", None, 209, 132, 
   29943225269437521260, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.9537602991098824`*^9},
 CellLabel->
  "(kernel 8)",ExpressionUUID->"526a6bef-a1a4-c844-84e7-693d28045093"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "izero", 
   "\"Integral and error estimates are 0 on all integration subregions. Try \
increasing the value of the MinRecursion option. If value of integral may be \
0, specify a finite value for the AccuracyGoal option.\"", None, 209, 133, 
   29943225269437521260, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.953760299281492*^9},
 CellLabel->
  "(kernel 7)",ExpressionUUID->"e2ed976d-5440-6043-9b20-b1ca364fac3e"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "izero", 
   "\"Integral and error estimates are 0 on all integration subregions. Try \
increasing the value of the MinRecursion option. If value of integral may be \
0, specify a finite value for the AccuracyGoal option.\"", None, 209, 134, 
   29943225269437521260, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.953760299766119*^9},
 CellLabel->
  "(kernel 3)",ExpressionUUID->"3f914ba1-c347-fd41-9b5f-5ac8e077b343"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "izero", 
   "\"Integral and error estimates are 0 on all integration subregions. Try \
increasing the value of the MinRecursion option. If value of integral may be \
0, specify a finite value for the AccuracyGoal option.\"", None, 209, 135, 
   29943225269437521260, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.953760299797367*^9},
 CellLabel->
  "(kernel 1)",ExpressionUUID->"222f8673-3e12-0e47-8de3-a87a1bc9baf6"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "izero", 
   "\"Integral and error estimates are 0 on all integration subregions. Try \
increasing the value of the MinRecursion option. If value of integral may be \
0, specify a finite value for the AccuracyGoal option.\"", None, 209, 136, 
   29943225269437521260, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.953760299984627*^9},
 CellLabel->
  "(kernel 4)",ExpressionUUID->"dc8dd665-0e0b-724e-ae35-286cfc7a8df1"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "izero", 
   "\"Integral and error estimates are 0 on all integration subregions. Try \
increasing the value of the MinRecursion option. If value of integral may be \
0, specify a finite value for the AccuracyGoal option.\"", None, 209, 137, 
   29943225269437521260, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.953760300047119*^9},
 CellLabel->
  "(kernel 6)",ExpressionUUID->"76963674-bdb8-c94f-a6e6-e175e73b4ed2"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "izero", 
   "\"Integral and error estimates are 0 on all integration subregions. Try \
increasing the value of the MinRecursion option. If value of integral may be \
0, specify a finite value for the AccuracyGoal option.\"", None, 209, 138, 
   29943225269437521260, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.953760300078361*^9},
 CellLabel->
  "(kernel 2)",ExpressionUUID->"440d509a-7ce4-174b-90f0-b990e39015ca"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "ncvb", 
   "\"NIntegrate failed to converge to prescribed accuracy after \
\\!\\(\\*RowBox[{\\\"54\\\"}]\\) recursive bisections in \
\\!\\(\\*RowBox[{\\\"t1\\\"}]\\) near \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"t1\\\", \\\",\\\", \\\"t2\\\", \\\",\\\", \\\"t3\\\", \\\",\\\", \
\\\"t4\\\", \\\",\\\", \\\"t5\\\", \\\",\\\", \\\"t6\\\"}], \\\"}\\\"}]\\) = \
\\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"0.96875`65.954589770191\\\", \
\\\",\\\", \\\"0.9220618004029213`\\\", \\\",\\\", \
\\\"0.9220618004029213`\\\", \\\",\\\", \\\"0.4220618004029213`\\\", \
\\\",\\\", \\\"0.9220618004029213`\\\", \\\",\\\", \
\\\"0.4220618004029213`\\\"}], \\\"}\\\"}]\\). NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"3.1763735522036263`*^-22\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"3.1763735522036263`*^-22\\\"}]\\) for the integral and \
error estimates.\"", None, 209, 139, 29943225269437521260, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.953760320859485*^9},
 CellLabel->
  "(kernel 5)",ExpressionUUID->"379bbf00-b7ca-0741-9f0c-963fa4afb69e"],

Cell[BoxData["3.1763735522036263`*^-22"], "Output",
 CellChangeTimes->{3.953166015754715*^9, 3.9531709652409*^9, 
  3.953685696676832*^9, 3.953758129275881*^9, 3.9537603209063473`*^9},
 CellLabel->
  "Out[209]=",ExpressionUUID->"ce69c7dd-5215-9744-b016-396543e4c819"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NumberForm", "[", 
  RowBox[{"A3", ",", "16"}], "]"}]], "Input",
 CellChangeTimes->{3.9531036420392685`*^9},
 NumberMarks->False,
 CellLabel->
  "In[210]:=",ExpressionUUID->"7c90e5c1-c249-f740-8bdc-79fd607deb5e"],

Cell[BoxData[
 TagBox[
  InterpretationBox[
   StyleBox[
    RowBox[{"\<\"3.176373552203626\"\>", "\[Times]", 
     SuperscriptBox["10", "\<\"-22\"\>"]}],
    ShowStringCharacters->False],
   3.1763735522036267`*^-22,
   AutoDelete->True],
  NumberForm[#, 16]& ]], "Output",
 CellChangeTimes->{3.953760320937594*^9},
 CellLabel->
  "Out[210]//NumberForm=",ExpressionUUID->"e8efbb4d-6015-d847-b2c5-\
bc70a009557b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  TagBox[
   InterpretationBox[
    StyleBox[
     RowBox[{"\<\"3.176373552203626\"\>", "\[Times]", 
      SuperscriptBox["10", "\<\"-22\"\>"]}],
     ShowStringCharacters->False],
    3.1763735522036267`*^-22,
    AutoDelete->True],
   NumberForm[#, 16]& ], "+", "3.1763735522036263`*^-22"}]], "Input",
 CellChangeTimes->{{3.9537604738000307`*^9, 3.9537604792345247`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"3b9b2e1c-c616-44ce-ab9f-584fc8b74797"],

Cell[BoxData["6.352747104407253`*^-22"], "Output",
 CellChangeTimes->{3.9537604810992413`*^9},
 CellLabel->"Out[1]=",ExpressionUUID->"c61afdc0-91cd-4b0d-a6ec-be8fabccb59a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NumberForm", "[", 
  RowBox[{"6.352747104407253`*^-22", ",", "16"}], "]"}]], "Input",
 NumberMarks->False,
 CellLabel->"In[2]:=",ExpressionUUID->"282b290b-8093-4f37-8e65-8a090c7c884d"],

Cell[BoxData[
 TagBox[
  InterpretationBox[
   StyleBox[
    RowBox[{"\<\"6.352747104407253\"\>", "\[Times]", 
     SuperscriptBox["10", "\<\"-22\"\>"]}],
    ShowStringCharacters->False],
   6.352747104407253*^-22,
   AutoDelete->True],
  NumberForm[#, 16]& ]], "Output",
 CellChangeTimes->{3.953760482216329*^9},
 CellLabel->
  "Out[2]//NumberForm=",ExpressionUUID->"9d4e2a25-b3c2-4ec7-8bba-\
49048a9fa316"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"A4", "=", 
  RowBox[{"Total", "[", 
   RowBox[{"ParallelSum", "[", 
    RowBox[{
     RowBox[{"NIntegrate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Boole", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"RegionA", "[", 
            RowBox[{"t1", ",", "t2"}], "]"}], ")"}], "&&", 
          RowBox[{"(", 
           RowBox[{"!", 
            RowBox[{"AsymptoticRegion3D", "[", 
             RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}]}], ")"}], "&&", 
          RowBox[{"(", 
           RowBox[{"!", 
            RowBox[{"AsymptoticRegion4D", "[", 
             RowBox[{"t1", ",", "t2", ",", "t3", ",", "t4"}], "]"}]}], ")"}], 
          "&&", 
          RowBox[{"(", 
           RowBox[{"TypeIRegion5D", "[", 
            RowBox[{"t1", ",", "t2", ",", "t3", ",", "t4", ",", "t4"}], "]"}],
            ")"}], "&&", 
          RowBox[{"(", 
           RowBox[{"!", 
            RowBox[{"AsymptoticRegion5D", "[", 
             RowBox[{"t1", ",", "t2", ",", "t3", ",", "t4", ",", "t5"}], 
             "]"}]}], ")"}], "&&", 
          RowBox[{"(", 
           RowBox[{"!", 
            RowBox[{"AsymptoticRegion6D", "[", 
             RowBox[{
             "t1", ",", "t2", ",", "t3", ",", "t4", ",", "t5", ",", "t6"}], 
             "]"}]}], ")"}], "&&", 
          RowBox[{"(", 
           RowBox[{"TypeIRegion7D", "[", 
            RowBox[{
            "t1", ",", "t2", ",", "t3", ",", "t4", ",", "t5", ",", "t6", ",", 
             "t6"}], "]"}], ")"}], "&&", 
          RowBox[{"(", 
           RowBox[{"!", 
            RowBox[{"AsymptoticRegion7D", "[", 
             RowBox[{
             "t1", ",", "t2", ",", "t3", ",", "t4", ",", "t5", ",", "t6", ",",
               "t7"}], "]"}]}], ")"}], "&&", 
          RowBox[{"(", 
           RowBox[{"!", 
            RowBox[{"AsymptoticRegion8D", "[", 
             RowBox[{
             "t1", ",", "t2", ",", "t3", ",", "t4", ",", "t5", ",", "t6", ",",
               "t7", ",", "t8"}], "]"}]}], ")"}]}], "]"}], 
        FractionBox[
         RowBox[{"Max", "[", 
          RowBox[{
           FractionBox["t8", 
            RowBox[{
            "1", "-", "t1", "-", "t2", "-", "t3", "-", "t4", "-", "t5", "-", 
             "t6", "-", "t7", "-", "t8"}]], ",", "0.5672"}], "]"}], 
         RowBox[{
         "t1", " ", "t2", " ", "t3", " ", "t4", " ", "t5", " ", "t6", " ", 
          "t7", " ", 
          RowBox[{"t8", "^", "2"}]}]]}], ",", 
       RowBox[{"{", 
        RowBox[{"t1", ",", 
         RowBox[{"interval", "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", 
         RowBox[{"interval", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"t2", ",", "z", ",", 
         RowBox[{"Min", "[", 
          RowBox[{"t1", ",", 
           RowBox[{
            FractionBox["1", "2"], 
            RowBox[{"(", 
             RowBox[{"1", "-", "t1"}], ")"}]}]}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"t3", ",", "z", ",", 
         RowBox[{"Min", "[", 
          RowBox[{"t2", ",", 
           RowBox[{
            FractionBox["1", "2"], 
            RowBox[{"(", 
             RowBox[{"1", "-", "t1", "-", "t2"}], ")"}]}]}], "]"}]}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"t4", ",", "z", ",", 
         RowBox[{"Min", "[", 
          RowBox[{"t3", ",", 
           RowBox[{
            FractionBox["1", "2"], 
            RowBox[{"(", 
             RowBox[{"1", "-", "t1", "-", "t2", "-", "t3"}], ")"}]}]}], 
          "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"t5", ",", "z", ",", 
         RowBox[{"Min", "[", 
          RowBox[{"t4", ",", 
           RowBox[{
            FractionBox["1", "2"], 
            RowBox[{"(", 
             RowBox[{"1", "-", "t1", "-", "t2", "-", "t3", "-", "t4"}], 
             ")"}]}]}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"t6", ",", "z", ",", 
         RowBox[{"Min", "[", 
          RowBox[{"t5", ",", 
           RowBox[{
            FractionBox["1", "2"], 
            RowBox[{"(", 
             RowBox[{
             "1", "-", "t1", "-", "t2", "-", "t3", "-", "t4", "-", "t5"}], 
             ")"}]}]}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"t7", ",", "z", ",", 
         RowBox[{"Min", "[", 
          RowBox[{"t6", ",", 
           RowBox[{
            FractionBox["1", "2"], 
            RowBox[{"(", 
             RowBox[{
             "1", "-", "t1", "-", "t2", "-", "t3", "-", "t4", "-", "t5", "-", 
              "t6"}], ")"}]}]}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"t8", ",", "z", ",", 
         RowBox[{"Min", "[", 
          RowBox[{"t7", ",", 
           RowBox[{
            FractionBox["1", "2"], 
            RowBox[{"(", 
             RowBox[{
             "1", "-", "t1", "-", "t2", "-", "t3", "-", "t4", "-", "t5", "-", 
              "t6", "-", "t7"}], ")"}]}]}], "]"}]}], "}"}], ",", 
       RowBox[{"Method", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"\"\<GlobalAdaptive\>\"", ",", 
          RowBox[{"\"\<MaxErrorIncreases\>\"", "\[Rule]", "1000"}]}], "}"}]}],
        ",", 
       RowBox[{"MinRecursion", "->", "9"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"interval", ",", "SubIntervals"}], "}"}]}], "]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.953103660930342*^9, 3.953103663320572*^9}},
 CellLabel->
  "In[190]:=",ExpressionUUID->"2ba7c94f-529c-134e-85ba-244d7124856a"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "izero", 
   "\"Integral and error estimates are 0 on all integration subregions. Try \
increasing the value of the MinRecursion option. If value of integral may be \
0, specify a finite value for the AccuracyGoal option.\"", None, 190, 55, 
   29943225269437521260, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.953758147895815*^9},
 CellLabel->
  "(kernel 24)",ExpressionUUID->"bc3055d8-8a90-a44e-b2b5-75cbd028e3a1"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "izero", 
   "\"Integral and error estimates are 0 on all integration subregions. Try \
increasing the value of the MinRecursion option. If value of integral may be \
0, specify a finite value for the AccuracyGoal option.\"", None, 190, 56, 
   29943225269437521260, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.953758148036413*^9},
 CellLabel->
  "(kernel 16)",ExpressionUUID->"36da332c-fd61-1246-9be8-4088bd89eeb3"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "izero", 
   "\"Integral and error estimates are 0 on all integration subregions. Try \
increasing the value of the MinRecursion option. If value of integral may be \
0, specify a finite value for the AccuracyGoal option.\"", None, 190, 57, 
   29943225269437521260, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.9537581480988903`*^9},
 CellLabel->
  "(kernel 38)",ExpressionUUID->"ab478198-2963-fb47-bbe4-2f885a60a317"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "izero", 
   "\"Integral and error estimates are 0 on all integration subregions. Try \
increasing the value of the MinRecursion option. If value of integral may be \
0, specify a finite value for the AccuracyGoal option.\"", None, 190, 58, 
   29943225269437521260, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.953758148130133*^9},
 CellLabel->
  "(kernel 23)",ExpressionUUID->"ac99e431-8fff-4642-9823-7d900d4a667a"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "izero", 
   "\"Integral and error estimates are 0 on all integration subregions. Try \
increasing the value of the MinRecursion option. If value of integral may be \
0, specify a finite value for the AccuracyGoal option.\"", None, 190, 59, 
   29943225269437521260, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.953758148161375*^9},
 CellLabel->
  "(kernel 32)",ExpressionUUID->"d424060c-71b1-ce45-a28c-7530eca5d75f"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "izero", 
   "\"Integral and error estimates are 0 on all integration subregions. Try \
increasing the value of the MinRecursion option. If value of integral may be \
0, specify a finite value for the AccuracyGoal option.\"", None, 190, 60, 
   29943225269437521260, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.953758148223867*^9},
 CellLabel->
  "(kernel 30)",ExpressionUUID->"b37994a9-1786-6d4d-bb9b-474a6682ef82"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "izero", 
   "\"Integral and error estimates are 0 on all integration subregions. Try \
increasing the value of the MinRecursion option. If value of integral may be \
0, specify a finite value for the AccuracyGoal option.\"", None, 190, 61, 
   29943225269437521260, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.953758148255091*^9},
 CellLabel->
  "(kernel 34)",ExpressionUUID->"5a1095fe-5933-a44c-acd2-a8fe0f9e9e92"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "izero", 
   "\"Integral and error estimates are 0 on all integration subregions. Try \
increasing the value of the MinRecursion option. If value of integral may be \
0, specify a finite value for the AccuracyGoal option.\"", None, 190, 62, 
   29943225269437521260, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.953758148301955*^9},
 CellLabel->
  "(kernel 13)",ExpressionUUID->"82ffc9d1-5803-1c40-adfa-7f60ff0ccd71"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "izero", 
   "\"Integral and error estimates are 0 on all integration subregions. Try \
increasing the value of the MinRecursion option. If value of integral may be \
0, specify a finite value for the AccuracyGoal option.\"", None, 190, 63, 
   29943225269437521260, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.9537581483331947`*^9},
 CellLabel->
  "(kernel 14)",ExpressionUUID->"45dc9ad1-4f00-b548-bd42-0ac5dcb82c15"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "izero", 
   "\"Integral and error estimates are 0 on all integration subregions. Try \
increasing the value of the MinRecursion option. If value of integral may be \
0, specify a finite value for the AccuracyGoal option.\"", None, 190, 64, 
   29943225269437521260, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.953758148348814*^9},
 CellLabel->
  "(kernel 20)",ExpressionUUID->"8d75985a-8e05-4141-8c3f-e951de9f09c0"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "izero", 
   "\"Integral and error estimates are 0 on all integration subregions. Try \
increasing the value of the MinRecursion option. If value of integral may be \
0, specify a finite value for the AccuracyGoal option.\"", None, 190, 65, 
   29943225269437521260, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.953758148426939*^9},
 CellLabel->
  "(kernel 12)",ExpressionUUID->"c4391838-d90c-a04a-bb04-b17d6dfb2eab"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "izero", 
   "\"Integral and error estimates are 0 on all integration subregions. Try \
increasing the value of the MinRecursion option. If value of integral may be \
0, specify a finite value for the AccuracyGoal option.\"", None, 190, 66, 
   29943225269437521260, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.953758148583206*^9},
 CellLabel->
  "(kernel 25)",ExpressionUUID->"83ca4a72-d658-d445-802b-e1fbc1f62ce1"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "izero", 
   "\"Integral and error estimates are 0 on all integration subregions. Try \
increasing the value of the MinRecursion option. If value of integral may be \
0, specify a finite value for the AccuracyGoal option.\"", None, 190, 67, 
   29943225269437521260, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.95375814861438*^9},
 CellLabel->
  "(kernel 37)",ExpressionUUID->"3aadb148-dcec-a842-a4e7-b7717583b599"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "izero", 
   "\"Integral and error estimates are 0 on all integration subregions. Try \
increasing the value of the MinRecursion option. If value of integral may be \
0, specify a finite value for the AccuracyGoal option.\"", None, 190, 68, 
   29943225269437521260, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.953758148629988*^9},
 CellLabel->
  "(kernel 40)",ExpressionUUID->"494a9d87-c367-5840-9f92-1ea202bcfe38"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "izero", 
   "\"Integral and error estimates are 0 on all integration subregions. Try \
increasing the value of the MinRecursion option. If value of integral may be \
0, specify a finite value for the AccuracyGoal option.\"", None, 190, 69, 
   29943225269437521260, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.953758148692486*^9},
 CellLabel->
  "(kernel 17)",ExpressionUUID->"15cf35c6-47ad-944a-9c04-5f6504d64f9c"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "izero", 
   "\"Integral and error estimates are 0 on all integration subregions. Try \
increasing the value of the MinRecursion option. If value of integral may be \
0, specify a finite value for the AccuracyGoal option.\"", None, 190, 70, 
   29943225269437521260, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.953758148723713*^9},
 CellLabel->
  "(kernel 22)",ExpressionUUID->"7b03ac3d-b973-0649-9b79-822172eaf4b9"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "izero", 
   "\"Integral and error estimates are 0 on all integration subregions. Try \
increasing the value of the MinRecursion option. If value of integral may be \
0, specify a finite value for the AccuracyGoal option.\"", None, 190, 71, 
   29943225269437521260, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.953758148739332*^9},
 CellLabel->
  "(kernel 28)",ExpressionUUID->"1228bcaa-25e3-e14a-bf2c-97f6b0c19bc8"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "izero", 
   "\"Integral and error estimates are 0 on all integration subregions. Try \
increasing the value of the MinRecursion option. If value of integral may be \
0, specify a finite value for the AccuracyGoal option.\"", None, 190, 72, 
   29943225269437521260, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.953758148770577*^9},
 CellLabel->
  "(kernel 35)",ExpressionUUID->"b7f8467c-6b79-fb4a-819d-41aceca05f88"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "izero", 
   "\"Integral and error estimates are 0 on all integration subregions. Try \
increasing the value of the MinRecursion option. If value of integral may be \
0, specify a finite value for the AccuracyGoal option.\"", None, 190, 73, 
   29943225269437521260, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.953758148801817*^9},
 CellLabel->
  "(kernel 36)",ExpressionUUID->"3783f826-12b4-7447-8105-2cc4e759535a"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "slwcon", 
   "\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"", None, 190, 74, 
   29943225269437521260, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.9537581488330593`*^9},
 CellLabel->
  "(kernel 10)",ExpressionUUID->"da5a1385-c051-d848-9ce3-6d9793e47f14"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "izero", 
   "\"Integral and error estimates are 0 on all integration subregions. Try \
increasing the value of the MinRecursion option. If value of integral may be \
0, specify a finite value for the AccuracyGoal option.\"", None, 190, 75, 
   29943225269437521260, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.9537581489111633`*^9},
 CellLabel->
  "(kernel 26)",ExpressionUUID->"7c840559-241e-644e-b35f-b78ad4d84c4f"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "izero", 
   "\"Integral and error estimates are 0 on all integration subregions. Try \
increasing the value of the MinRecursion option. If value of integral may be \
0, specify a finite value for the AccuracyGoal option.\"", None, 190, 76, 
   29943225269437521260, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.953758148973646*^9},
 CellLabel->
  "(kernel 15)",ExpressionUUID->"52ad2e23-380f-7147-acfa-6d8e24460e9c"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "izero", 
   "\"Integral and error estimates are 0 on all integration subregions. Try \
increasing the value of the MinRecursion option. If value of integral may be \
0, specify a finite value for the AccuracyGoal option.\"", None, 190, 77, 
   29943225269437521260, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.9537581490048833`*^9},
 CellLabel->
  "(kernel 39)",ExpressionUUID->"e50aabcd-f8cf-0346-b213-cf28bb785782"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "izero", 
   "\"Integral and error estimates are 0 on all integration subregions. Try \
increasing the value of the MinRecursion option. If value of integral may be \
0, specify a finite value for the AccuracyGoal option.\"", None, 190, 78, 
   29943225269437521260, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.953758149036154*^9},
 CellLabel->
  "(kernel 19)",ExpressionUUID->"3910f2af-9e2d-494d-b428-e830d54f4833"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "izero", 
   "\"Integral and error estimates are 0 on all integration subregions. Try \
increasing the value of the MinRecursion option. If value of integral may be \
0, specify a finite value for the AccuracyGoal option.\"", None, 190, 79, 
   29943225269437521260, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.953758149192335*^9},
 CellLabel->
  "(kernel 18)",ExpressionUUID->"b6acc641-3706-2649-b49a-2f4e6bd74bde"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "izero", 
   "\"Integral and error estimates are 0 on all integration subregions. Try \
increasing the value of the MinRecursion option. If value of integral may be \
0, specify a finite value for the AccuracyGoal option.\"", None, 190, 80, 
   29943225269437521260, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.953758149364172*^9},
 CellLabel->
  "(kernel 27)",ExpressionUUID->"1c38e3fb-87e3-d14d-9b64-73a481c0822b"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "izero", 
   "\"Integral and error estimates are 0 on all integration subregions. Try \
increasing the value of the MinRecursion option. If value of integral may be \
0, specify a finite value for the AccuracyGoal option.\"", None, 190, 81, 
   29943225269437521260, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.9537581494894104`*^9},
 CellLabel->
  "(kernel 33)",ExpressionUUID->"c278456c-eff7-4145-9857-b3ef6a6b7572"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "izero", 
   "\"Integral and error estimates are 0 on all integration subregions. Try \
increasing the value of the MinRecursion option. If value of integral may be \
0, specify a finite value for the AccuracyGoal option.\"", None, 190, 82, 
   29943225269437521260, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.9537581496922073`*^9},
 CellLabel->
  "(kernel 31)",ExpressionUUID->"1d31186d-4500-6946-9f8f-b43cab0f63a5"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "izero", 
   "\"Integral and error estimates are 0 on all integration subregions. Try \
increasing the value of the MinRecursion option. If value of integral may be \
0, specify a finite value for the AccuracyGoal option.\"", None, 190, 83, 
   29943225269437521260, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.953758149957754*^9},
 CellLabel->
  "(kernel 21)",ExpressionUUID->"c595312e-32e0-ed4e-9e0a-abd5cb887ff4"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "izero", 
   "\"Integral and error estimates are 0 on all integration subregions. Try \
increasing the value of the MinRecursion option. If value of integral may be \
0, specify a finite value for the AccuracyGoal option.\"", None, 190, 84, 
   29943225269437521260, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.9537581499889927`*^9},
 CellLabel->
  "(kernel 29)",ExpressionUUID->"c893a81b-49d7-d148-960a-1c4f9c8d21d4"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "slwcon", 
   "\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"", None, 190, 85, 
   29943225269437521260, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.953758150176443*^9},
 CellLabel->
  "(kernel 9)",ExpressionUUID->"73b4de77-8eb3-4449-ba31-71abc87e248d"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "slwcon", 
   "\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"", None, 190, 86, 
   29943225269437521260, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.953758153441183*^9},
 CellLabel->
  "(kernel 8)",ExpressionUUID->"ca3febde-1557-5244-85d9-06276b4ad5b4"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "slwcon", 
   "\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"", None, 190, 87, 
   29943225269437521260, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.953758153644253*^9},
 CellLabel->
  "(kernel 7)",ExpressionUUID->"3efd29ac-6378-e24e-99d0-6b4f957a5d40"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "slwcon", 
   "\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"", None, 190, 88, 
   29943225269437521260, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.953758153909804*^9},
 CellLabel->
  "(kernel 5)",ExpressionUUID->"f1961a47-f640-224d-b938-058169e0332b"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "slwcon", 
   "\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"", None, 190, 89, 
   29943225269437521260, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.953758154128496*^9},
 CellLabel->
  "(kernel 6)",ExpressionUUID->"3ce0fd27-870d-dd49-ad83-2fbb88730e66"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "slwcon", 
   "\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"", None, 190, 90, 
   29943225269437521260, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.953758154472153*^9},
 CellLabel->
  "(kernel 4)",ExpressionUUID->"e890e72b-27de-1b48-a3e8-6e585d7cda3b"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "slwcon", 
   "\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"", None, 190, 91, 
   29943225269437521260, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.953758154753322*^9},
 CellLabel->
  "(kernel 3)",ExpressionUUID->"5abe1dbc-1452-b94f-b92c-7ada47c5d149"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "slwcon", 
   "\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"", None, 190, 92, 
   29943225269437521260, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.953758156096716*^9},
 CellLabel->
  "(kernel 2)",ExpressionUUID->"b1e12595-6f76-854f-8eee-8b07566be547"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "eincr", 
   "\"The global error of the strategy GlobalAdaptive has increased more than \
\\!\\(\\*RowBox[{\\\"1000\\\"}]\\) times. The global error is expected to \
decrease monotonically after a number of integrand evaluations. Suspect one \
of the following: the working precision is insufficient for the specified \
precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"9.62398037438799`*^-16\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"1.3431237717554726`*^-15\\\"}]\\) for the integral and \
error estimates.\"", None, 190, 93, 29943225269437521260, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.95375818783811*^9},
 CellLabel->
  "(kernel 10)",ExpressionUUID->"5ec0ac1b-cba1-dd40-a8ec-124c8b7a128e"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "eincr", 
   "\"The global error of the strategy GlobalAdaptive has increased more than \
\\!\\(\\*RowBox[{\\\"1000\\\"}]\\) times. The global error is expected to \
decrease monotonically after a number of integrand evaluations. Suspect one \
of the following: the working precision is insufficient for the specified \
precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"6.98809787695614`*^-10\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"1.3402529904949947`*^-9\\\"}]\\) for the integral and \
error estimates.\"", None, 190, 94, 29943225269437521260, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.9537581989757233`*^9},
 CellLabel->
  "(kernel 7)",ExpressionUUID->"b2716813-327f-f34f-8097-137dbfc5b791"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "eincr", 
   "\"The global error of the strategy GlobalAdaptive has increased more than \
\\!\\(\\*RowBox[{\\\"1000\\\"}]\\) times. The global error is expected to \
decrease monotonically after a number of integrand evaluations. Suspect one \
of the following: the working precision is insufficient for the specified \
precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"1.6747366318154236`*^-8\\\"}]\\) and \\!\\(\\*RowBox[{\\\
\"2.780485474259793`*^-8\\\"}]\\) for the integral and error estimates.\"", 
   None, 190, 95, 29943225269437521260, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.953758205567694*^9},
 CellLabel->
  "(kernel 5)",ExpressionUUID->"ac509a1f-0f50-fa40-8fbd-78808ecf74f6"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "eincr", 
   "\"The global error of the strategy GlobalAdaptive has increased more than \
\\!\\(\\*RowBox[{\\\"1000\\\"}]\\) times. The global error is expected to \
decrease monotonically after a number of integrand evaluations. Suspect one \
of the following: the working precision is insufficient for the specified \
precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"5.492107663109672`*^-8\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"7.520054898484878`*^-8\\\"}]\\) for the integral and \
error estimates.\"", None, 190, 96, 29943225269437521260, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.953758206223768*^9},
 CellLabel->
  "(kernel 3)",ExpressionUUID->"80f25829-7115-6f4d-97a9-467518cda6be"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "eincr", 
   "\"The global error of the strategy GlobalAdaptive has increased more than \
\\!\\(\\*RowBox[{\\\"1000\\\"}]\\) times. The global error is expected to \
decrease monotonically after a number of integrand evaluations. Suspect one \
of the following: the working precision is insufficient for the specified \
precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"4.41451049322252`*^-8\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"6.966415563976506`*^-8\\\"}]\\) for the integral and \
error estimates.\"", None, 190, 97, 29943225269437521260, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.9537582072234974`*^9},
 CellLabel->
  "(kernel 4)",ExpressionUUID->"586104ae-5b23-a84b-abf2-7e67a27b98a1"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "eincr", 
   "\"The global error of the strategy GlobalAdaptive has increased more than \
\\!\\(\\*RowBox[{\\\"1000\\\"}]\\) times. The global error is expected to \
decrease monotonically after a number of integrand evaluations. Suspect one \
of the following: the working precision is insufficient for the specified \
precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"4.755765470655763`*^-9\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"6.90373825897499`*^-9\\\"}]\\) for the integral and \
error estimates.\"", None, 190, 98, 29943225269437521260, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.953758208410677*^9},
 CellLabel->
  "(kernel 6)",ExpressionUUID->"26a0c4cb-7c1a-c64d-9d9a-9ff17b3e8be0"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "eincr", 
   "\"The global error of the strategy GlobalAdaptive has increased more than \
\\!\\(\\*RowBox[{\\\"1000\\\"}]\\) times. The global error is expected to \
decrease monotonically after a number of integrand evaluations. Suspect one \
of the following: the working precision is insufficient for the specified \
precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"7.428881317779152`*^-11\\\"}]\\) and \\!\\(\\*RowBox[{\\\
\"9.711003434475674`*^-11\\\"}]\\) for the integral and error estimates.\"", 
   None, 190, 99, 29943225269437521260, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.953758212706394*^9},
 CellLabel->
  "(kernel 8)",ExpressionUUID->"e7491737-2146-7444-81f1-36a1f87a405d"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "slwcon", 
   "\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"", None, 190, 100, 
   29943225269437521260, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.953758226280859*^9},
 CellLabel->
  "(kernel 1)",ExpressionUUID->"6a0267d8-8ef6-454f-990f-9d1fc53773f0"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "eincr", 
   "\"The global error of the strategy GlobalAdaptive has increased more than \
\\!\\(\\*RowBox[{\\\"1000\\\"}]\\) times. The global error is expected to \
decrease monotonically after a number of integrand evaluations. Suspect one \
of the following: the working precision is insufficient for the specified \
precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"2.816602247484151`*^-8\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"6.7796027785664915`*^-9\\\"}]\\) for the integral and \
error estimates.\"", None, 190, 101, 29943225269437521260, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.953758226780725*^9},
 CellLabel->
  "(kernel 2)",ExpressionUUID->"672e4d32-60d2-314b-840d-06c77ce6f95f"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "eincr", 
   "\"The global error of the strategy GlobalAdaptive has increased more than \
\\!\\(\\*RowBox[{\\\"1000\\\"}]\\) times. The global error is expected to \
decrease monotonically after a number of integrand evaluations. Suspect one \
of the following: the working precision is insufficient for the specified \
precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"1.180719058980402`*^-9\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"2.5456473876305017`*^-12\\\"}]\\) for the integral and \
error estimates.\"", None, 190, 102, 29943225269437521260, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.953758306165666*^9},
 CellLabel->
  "(kernel 1)",ExpressionUUID->"4998319c-4a37-5b4a-af5d-b8c41418394a"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "eincr", 
   "\"The global error of the strategy GlobalAdaptive has increased more than \
\\!\\(\\*RowBox[{\\\"1000\\\"}]\\) times. The global error is expected to \
decrease monotonically after a number of integrand evaluations. Suspect one \
of the following: the working precision is insufficient for the specified \
precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"1.5511025023221623`*^-11\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"1.5511025023221623`*^-11\\\"}]\\) for the integral and \
error estimates.\"", None, 190, 103, 29943225269437521260, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.9537588777800903`*^9},
 CellLabel->
  "(kernel 9)",ExpressionUUID->"613becd1-24c1-8b48-9c47-95fef07e081e"],

Cell[BoxData["1.507046654742485`*^-7"], "Output",
 CellChangeTimes->{3.9531679534911385`*^9, 3.953173038856324*^9, 
  3.9536860887434254`*^9, 3.9537588779050617`*^9},
 CellLabel->
  "Out[190]=",ExpressionUUID->"f5bcb0b7-95c1-244b-9189-012f85ace595"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NumberForm", "[", 
  RowBox[{"A4", ",", "16"}], "]"}]], "Input",
 CellChangeTimes->{3.9531036593048267`*^9},
 NumberMarks->False,
 CellLabel->
  "In[191]:=",ExpressionUUID->"49366451-faf5-3c40-bf29-29098b68e8e0"],

Cell[BoxData[
 TagBox[
  InterpretationBox[
   StyleBox[
    RowBox[{"\<\"1.507046654742485\"\>", "\[Times]", 
     SuperscriptBox["10", "\<\"-7\"\>"]}],
    ShowStringCharacters->False],
   1.507046654742485*^-7,
   AutoDelete->True],
  NumberForm[#, 16]& ]], "Output",
 CellChangeTimes->{3.953167953522381*^9, 3.953173038887568*^9, 
  3.953686088759044*^9, 3.953758877920679*^9},
 CellLabel->
  "Out[191]//NumberForm=",ExpressionUUID->"f9ce36a8-ee82-3a4a-94d9-\
c42f0f66b82e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  TagBox[
   InterpretationBox[
    StyleBox[
     RowBox[{"\<\"1.507046654742485\"\>", "\[Times]", 
      SuperscriptBox["10", "\<\"-7\"\>"]}],
     ShowStringCharacters->False],
    1.507046654742485*^-7,
    AutoDelete->True],
   NumberForm[#, 16]& ], "+", "1.3431237717554726`*^-15", "+", 
  "1.3402529904949947`*^-9", "+", "2.780485474259793`*^-8", "+", 
  "7.520054898484878`*^-8", "+", "6.966415563976506`*^-8", "+", 
  "6.90373825897499`*^-9", "+", "9.711003434475674`*^-11", "+", 
  "6.7796027785664915`*^-9", "+", "2.5456473876305017`*^-12", "+", 
  "1.5511025023221623`*^-11"}]], "Input",
 CellChangeTimes->{{3.9537605010133657`*^9, 3.9537605800422363`*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"dce483f4-ac79-4339-b1b9-d8eab1fbf8e4"],

Cell[BoxData["3.385129869193761`*^-7"], "Output",
 CellChangeTimes->{3.953760582183342*^9},
 CellLabel->"Out[3]=",ExpressionUUID->"e9d81beb-216f-48bf-8d58-7cb8c49ac062"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NumberForm", "[", 
  RowBox[{"3.385129869193761`*^-7", ",", "16"}], "]"}]], "Input",
 NumberMarks->False,
 CellLabel->"In[4]:=",ExpressionUUID->"87e7a2b8-365c-4da5-bfc0-276ea297e441"],

Cell[BoxData[
 TagBox[
  InterpretationBox[
   StyleBox[
    RowBox[{"\<\"3.385129869193761\"\>", "\[Times]", 
     SuperscriptBox["10", "\<\"-7\"\>"]}],
    ShowStringCharacters->False],
   3.385129869193761*^-7,
   AutoDelete->True],
  NumberForm[#, 16]& ]], "Output",
 CellChangeTimes->{3.953760584743863*^9},
 CellLabel->
  "Out[4]//NumberForm=",ExpressionUUID->"a58f5de3-e570-41d6-b2b3-\
0fa97d40cb98"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  TagBox[
   InterpretationBox[
    StyleBox["\<\"0.007618151029056115\"\>",
     ShowStringCharacters->False],
    0.007618151029056115,
    AutoDelete->True],
   NumberForm[#, 16]& ], "-", 
  TagBox[
   InterpretationBox[
    StyleBox["\<\"0.005103864458165352\"\>",
     ShowStringCharacters->False],
    0.005103864458165351,
    AutoDelete->True],
   NumberForm[#, 16]& ], "+", 
  TagBox[
   InterpretationBox[
    StyleBox[
     RowBox[{"\<\"6.352747104407253\"\>", "\[Times]", 
      SuperscriptBox["10", "\<\"-22\"\>"]}],
     ShowStringCharacters->False],
    6.352747104407253*^-22,
    AutoDelete->True],
   NumberForm[#, 16]& ], "+", 
  TagBox[
   InterpretationBox[
    StyleBox[
     RowBox[{"\<\"3.385129869193761\"\>", "\[Times]", 
      SuperscriptBox["10", "\<\"-7\"\>"]}],
     ShowStringCharacters->False],
    3.385129869193761*^-7,
    AutoDelete->True],
   NumberForm[#, 16]& ]}]], "Input",
 CellChangeTimes->{{3.954191254728509*^9, 3.954191271658598*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"23f86627-2401-4ff8-b3dc-674432927a08"],

Cell[BoxData["0.002514625083877684`"], "Output",
 CellChangeTimes->{3.954191281987268*^9},
 CellLabel->"Out[3]=",ExpressionUUID->"eaa68509-a0b5-4b4e-9ee7-2dfff925a9c9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NumberForm", "[", 
  RowBox[{"0.002514625083877684`", ",", "16"}], "]"}]], "Input",
 NumberMarks->False,
 CellLabel->"In[4]:=",ExpressionUUID->"2b429c43-0c29-48db-8bdf-ea938f6065c1"],

Cell[BoxData[
 TagBox[
  InterpretationBox[
   StyleBox["\<\"0.002514625083877684\"\>",
    ShowStringCharacters->False],
   0.002514625083877684,
   AutoDelete->True],
  NumberForm[#, 16]& ]], "Output",
 CellChangeTimes->{3.9541912825412283`*^9},
 CellLabel->
  "Out[4]//NumberForm=",ExpressionUUID->"4d2cfd3f-1446-4661-903c-\
c299f59a54e8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"B1", "=", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Boole", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"RegionB", "[", 
         RowBox[{"t1", ",", "t2"}], "]"}], ")"}], "&&", 
       RowBox[{"(", 
        RowBox[{"!", 
         RowBox[{"TypeIRegion3D", "[", 
          RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}]}], ")"}], "&&", 
       RowBox[{"(", 
        RowBox[{"!", 
         RowBox[{"AsymptoticRegion3D", "[", 
          RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}]}], ")"}], "&&", 
       RowBox[{"(", 
        RowBox[{"!", 
         RowBox[{"AsymptoticRegion4D", "[", 
          RowBox[{
           RowBox[{"1", "-", "t1", "-", "t2", "-", "t3"}], ",", "t2", ",", 
           "t3", ",", "t4"}], "]"}]}], ")"}], "&&", 
       RowBox[{"(", 
        RowBox[{"!", 
         RowBox[{"TypeIRegion5D", "[", 
          RowBox[{
           RowBox[{"1", "-", "t1", "-", "t2", "-", "t3"}], ",", "t2", ",", 
           "t3", ",", "t4", ",", "t4"}], "]"}]}], ")"}]}], "]"}], 
     FractionBox[
      RowBox[{
       RowBox[{"\[Omega]1", "[", 
        FractionBox[
         RowBox[{"t1", "-", "t4"}], "t4"], "]"}], "*", 
       RowBox[{"\[Omega]1", "[", 
        FractionBox[
         RowBox[{"1", "-", "t1", "-", "t2", "-", "t3"}], "t3"], "]"}]}], 
      RowBox[{"t2", " ", 
       RowBox[{"t3", "^", "2"}], " ", 
       RowBox[{"t4", "^", "2"}]}]]}], ",", 
    RowBox[{"{", 
     RowBox[{"t1", ",", "z", ",", 
      FractionBox["1", "2"]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"t2", ",", "z", ",", 
      RowBox[{"Min", "[", 
       RowBox[{"t1", ",", 
        RowBox[{
         FractionBox["1", "2"], 
         RowBox[{"(", 
          RowBox[{"1", "-", "t1"}], ")"}]}]}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"t3", ",", "z", ",", 
      RowBox[{"Min", "[", 
       RowBox[{"t2", ",", 
        RowBox[{
         FractionBox["1", "2"], 
         RowBox[{"(", 
          RowBox[{"1", "-", "t1", "-", "t2"}], ")"}]}]}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"t4", ",", "z", ",", 
      RowBox[{
       FractionBox["1", "2"], "t1"}]}], "}"}], ",", 
    RowBox[{"Method", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<GlobalAdaptive\>\"", ",", 
       RowBox[{"\"\<MaxErrorIncreases\>\"", "\[Rule]", "1000"}]}], "}"}]}], 
    ",", 
    RowBox[{"MinRecursion", "->", "9"}], ",", 
    RowBox[{"AccuracyGoal", "->", "2"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.948519720229001*^9, 3.948519742184655*^9}, 
   3.948527265360016*^9, {3.953165857431643*^9, 3.9531658590567265`*^9}},
 CellLabel->
  "In[192]:=",ExpressionUUID->"40b9544b-7be7-be40-9d83-1bd8705d8047"],

Cell[BoxData["0.007092801886064979`"], "Output",
 CellChangeTimes->{3.9531679609740105`*^9, 3.9531730465579047`*^9, 
  3.9536860957259464`*^9, 3.953758885043806*^9},
 CellLabel->
  "Out[192]=",ExpressionUUID->"4d043c9e-34b5-0444-a545-b24a2f271170"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NumberForm", "[", 
  RowBox[{"B1", ",", "16"}], "]"}]], "Input",
 NumberMarks->False,
 CellLabel->
  "In[193]:=",ExpressionUUID->"d734b92a-a608-ba4f-8e03-7cb04fa16423"],

Cell[BoxData[
 TagBox[
  InterpretationBox[
   StyleBox["\<\"0.00709280188606498\"\>",
    ShowStringCharacters->False],
   0.007092801886064979,
   AutoDelete->True],
  NumberForm[#, 16]& ]], "Output",
 CellChangeTimes->{3.953167961005257*^9, 3.953173046573527*^9, 
  3.9536860957415676`*^9, 3.9537588850594273`*^9},
 CellLabel->
  "Out[193]//NumberForm=",ExpressionUUID->"b7113e97-6546-8e4d-b4bb-\
e62e6072586c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"B2", "=", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Boole", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"RegionB", "[", 
         RowBox[{"t1", ",", "t2"}], "]"}], ")"}], "&&", 
       RowBox[{"(", 
        RowBox[{"!", 
         RowBox[{"TypeIRegion3D", "[", 
          RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}]}], ")"}], "&&", 
       RowBox[{"(", 
        RowBox[{"!", 
         RowBox[{"AsymptoticRegion3D", "[", 
          RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}]}], ")"}], "&&", 
       RowBox[{"(", 
        RowBox[{"!", 
         RowBox[{"AsymptoticRegion4D", "[", 
          RowBox[{
           RowBox[{"1", "-", "t1", "-", "t2", "-", "t3"}], ",", "t2", ",", 
           "t3", ",", "t4"}], "]"}]}], ")"}], "&&", 
       RowBox[{"(", 
        RowBox[{"!", 
         RowBox[{"TypeIRegion5D", "[", 
          RowBox[{
           RowBox[{"1", "-", "t1", "-", "t2", "-", "t3"}], ",", "t2", ",", 
           "t3", ",", "t4", ",", "t4"}], "]"}]}], ")"}], "&&", 
       RowBox[{"(", 
        RowBox[{"t4", "<", 
         RowBox[{
          FractionBox["1", "2"], 
          RowBox[{"(", 
           RowBox[{"t1", "-", "t4"}], ")"}]}]}], ")"}], "&&", 
       RowBox[{"(", 
        RowBox[{"t4", "<", "t5", "<", 
         RowBox[{
          FractionBox["1", "2"], 
          RowBox[{"(", 
           RowBox[{"t1", "-", "t4"}], ")"}]}]}], ")"}], "&&", 
       RowBox[{"(", 
        RowBox[{"AsymptoticRegion5D", "[", 
         RowBox[{
          RowBox[{"1", "-", "t1", "-", "t2", "-", "t3"}], ",", "t2", ",", 
          "t3", ",", "t4", ",", "t5"}], "]"}], ")"}]}], "]"}], 
     FractionBox[
      RowBox[{
       RowBox[{"\[Omega]0", "[", 
        FractionBox[
         RowBox[{"t1", "-", "t4", "-", "t5"}], "t5"], "]"}], "*", 
       RowBox[{"\[Omega]0", "[", 
        FractionBox[
         RowBox[{"1", "-", "t1", "-", "t2", "-", "t3"}], "t3"], "]"}]}], 
      RowBox[{"t2", " ", 
       RowBox[{"t3", "^", "2"}], " ", "t4", " ", 
       RowBox[{"t5", "^", "2"}]}]]}], ",", 
    RowBox[{"{", 
     RowBox[{"t1", ",", "z", ",", 
      FractionBox["1", "2"]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"t2", ",", "z", ",", 
      RowBox[{"Min", "[", 
       RowBox[{"t1", ",", 
        RowBox[{
         FractionBox["1", "2"], 
         RowBox[{"(", 
          RowBox[{"1", "-", "t1"}], ")"}]}]}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"t3", ",", "z", ",", 
      RowBox[{"Min", "[", 
       RowBox[{"t2", ",", 
        RowBox[{
         FractionBox["1", "2"], 
         RowBox[{"(", 
          RowBox[{"1", "-", "t1", "-", "t2"}], ")"}]}]}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"t4", ",", "z", ",", 
      RowBox[{
       FractionBox["1", "2"], "t1"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"t5", ",", "t4", ",", 
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"(", 
        RowBox[{"t1", "-", "t4"}], ")"}]}]}], "}"}], ",", 
    RowBox[{"Method", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<GlobalAdaptive\>\"", ",", 
       RowBox[{"\"\<MaxErrorIncreases\>\"", "\[Rule]", "1000"}]}], "}"}]}], 
    ",", 
    RowBox[{"MinRecursion", "->", "9"}], ",", 
    RowBox[{"AccuracyGoal", "->", "2"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.943092271719046*^9, 3.943092284481652*^9}, {
   3.943159489615317*^9, 3.943159490412174*^9}, {3.943351527876511*^9, 
   3.943351528345364*^9}, {3.943432152432665*^9, 3.943432154776327*^9}, {
   3.94343448170809*^9, 3.94343448178641*^9}, 3.948187669936472*^9, {
   3.948445280392436*^9, 3.948445281729581*^9}, {3.948519772138473*^9, 
   3.948519808126608*^9}, 3.948527281438141*^9, {3.953165886837885*^9, 
   3.953165887791418*^9}},
 CellLabel->
  "In[194]:=",ExpressionUUID->"fa4f7bb7-3a33-4827-98fd-38e1b05db8f3"],

Cell[BoxData["0.0008447024812773637`"], "Output",
 CellChangeTimes->{3.9531679873749657`*^9, 3.953173072990105*^9, 
  3.953686117688871*^9, 3.95375890686619*^9},
 CellLabel->
  "Out[194]=",ExpressionUUID->"cc3bfcf9-0f29-3c49-826f-4eb6f06ad502"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NumberForm", "[", 
  RowBox[{"B2", ",", "16"}], "]"}]], "Input",
 NumberMarks->False,
 CellLabel->
  "In[195]:=",ExpressionUUID->"b9d805fc-49b6-b748-903f-9926cda0122e"],

Cell[BoxData[
 TagBox[
  InterpretationBox[
   StyleBox["\<\"0.000844702481277364\"\>",
    ShowStringCharacters->False],
   0.0008447024812773637,
   AutoDelete->True],
  NumberForm[#, 16]& ]], "Output",
 CellChangeTimes->{3.953167987406212*^9, 3.953173073021349*^9, 
  3.9536861177201138`*^9, 3.953758906881811*^9},
 CellLabel->
  "Out[195]//NumberForm=",ExpressionUUID->"52c5d2d4-577e-3e4d-bb3d-\
3e711f90d9bb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"B3", "=", 
  RowBox[{"Total", "[", 
   RowBox[{"ParallelSum", "[", 
    RowBox[{
     RowBox[{"NIntegrate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Boole", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"RegionB", "[", 
            RowBox[{"t1", ",", "t2"}], "]"}], ")"}], "&&", 
          RowBox[{"(", 
           RowBox[{"!", 
            RowBox[{"TypeIRegion3D", "[", 
             RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}]}], ")"}], "&&", 
          RowBox[{"(", 
           RowBox[{"!", 
            RowBox[{"AsymptoticRegion3D", "[", 
             RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}]}], ")"}], "&&", 
          RowBox[{"(", 
           RowBox[{"!", 
            RowBox[{"AsymptoticRegion4D", "[", 
             RowBox[{
              RowBox[{"1", "-", "t1", "-", "t2", "-", "t3"}], ",", "t2", ",", 
              "t3", ",", "t4"}], "]"}]}], ")"}], "&&", 
          RowBox[{"(", 
           RowBox[{"TypeIRegion5D", "[", 
            RowBox[{
             RowBox[{"1", "-", "t1", "-", "t2", "-", "t3", "-", "t4"}], ",", 
             "t2", ",", "t3", ",", "t4", ",", "t4"}], "]"}], ")"}], "&&", 
          RowBox[{"(", 
           RowBox[{"!", 
            RowBox[{"AsymptoticRegion5D", "[", 
             RowBox[{
              RowBox[{"1", "-", "t1", "-", "t2", "-", "t3"}], ",", "t2", ",", 
              "t3", ",", "t4", ",", "t5"}], "]"}]}], ")"}], "&&", 
          RowBox[{"(", 
           RowBox[{"!", 
            RowBox[{"AsymptoticRegion6D", "[", 
             RowBox[{
              RowBox[{"1", "-", "t1", "-", "t2", "-", "t3"}], ",", "t2", ",", 
              "t3", ",", "t4", ",", "t5", ",", "t6"}], "]"}]}], ")"}]}], 
         "]"}], 
        FractionBox[
         RowBox[{
          RowBox[{"\[Omega]1", "[", 
           FractionBox[
            RowBox[{"t1", "-", "t4", "-", "t5", "-", "t6"}], "t6"], "]"}], 
          "*", 
          RowBox[{"\[Omega]1", "[", 
           FractionBox[
            RowBox[{"1", "-", "t1", "-", "t2", "-", "t3"}], "t3"], "]"}]}], 
         RowBox[{"t2", " ", 
          RowBox[{"t3", "^", "2"}], " ", "t4", " ", "t5", " ", 
          RowBox[{"t6", "^", "2"}]}]]}], ",", 
       RowBox[{"{", 
        RowBox[{"t1", ",", 
         RowBox[{"interval", "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", 
         RowBox[{"interval", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"t2", ",", "z", ",", 
         RowBox[{"Min", "[", 
          RowBox[{"t1", ",", 
           RowBox[{
            FractionBox["1", "2"], 
            RowBox[{"(", 
             RowBox[{"1", "-", "t1"}], ")"}]}]}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"t3", ",", "z", ",", 
         RowBox[{"Min", "[", 
          RowBox[{"t2", ",", 
           RowBox[{
            FractionBox["1", "2"], 
            RowBox[{"(", 
             RowBox[{"1", "-", "t1", "-", "t2"}], ")"}]}]}], "]"}]}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"t4", ",", "z", ",", 
         RowBox[{
          FractionBox["1", "2"], "t1"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"t5", ",", "z", ",", 
         RowBox[{"Min", "[", 
          RowBox[{"t4", ",", 
           RowBox[{
            FractionBox["1", "2"], 
            RowBox[{"(", 
             RowBox[{"t1", "-", "t4"}], ")"}]}]}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"t6", ",", "z", ",", 
         RowBox[{"Min", "[", 
          RowBox[{"t5", ",", 
           RowBox[{
            FractionBox["1", "2"], 
            RowBox[{"(", 
             RowBox[{"t1", "-", "t4", "-", "t5"}], ")"}]}]}], "]"}]}], "}"}], 
       ",", 
       RowBox[{"Method", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"\"\<GlobalAdaptive\>\"", ",", 
          RowBox[{"\"\<MaxErrorIncreases\>\"", "\[Rule]", "1000"}]}], "}"}]}],
        ",", 
       RowBox[{"MinRecursion", "->", "9"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"interval", ",", "SubIntervals"}], "}"}]}], "]"}], 
   "]"}]}]], "Input",
 CellLabel->
  "In[196]:=",ExpressionUUID->"39811137-a210-9640-857e-df195c086077"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "izero", 
   "\"Integral and error estimates are 0 on all integration subregions. Try \
increasing the value of the MinRecursion option. If value of integral may be \
0, specify a finite value for the AccuracyGoal option.\"", None, 196, 104, 
   29943225269437521260, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.953758914676637*^9},
 CellLabel->
  "(kernel 23)",ExpressionUUID->"7187f674-9b17-5c42-b100-955564e47558"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "izero", 
   "\"Integral and error estimates are 0 on all integration subregions. Try \
increasing the value of the MinRecursion option. If value of integral may be \
0, specify a finite value for the AccuracyGoal option.\"", None, 196, 105, 
   29943225269437521260, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.953758914692259*^9},
 CellLabel->
  "(kernel 26)",ExpressionUUID->"e422ba26-2071-074c-bc08-630b4332df57"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "izero", 
   "\"Integral and error estimates are 0 on all integration subregions. Try \
increasing the value of the MinRecursion option. If value of integral may be \
0, specify a finite value for the AccuracyGoal option.\"", None, 196, 106, 
   29943225269437521260, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.953758914723501*^9},
 CellLabel->
  "(kernel 27)",ExpressionUUID->"0cf8c36f-5be4-e749-8de0-6a9d9eb70f87"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "izero", 
   "\"Integral and error estimates are 0 on all integration subregions. Try \
increasing the value of the MinRecursion option. If value of integral may be \
0, specify a finite value for the AccuracyGoal option.\"", None, 196, 107, 
   29943225269437521260, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.95375891475474*^9},
 CellLabel->
  "(kernel 21)",ExpressionUUID->"dd3e7093-c1b9-334a-981f-dd6cb7de23af"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "izero", 
   "\"Integral and error estimates are 0 on all integration subregions. Try \
increasing the value of the MinRecursion option. If value of integral may be \
0, specify a finite value for the AccuracyGoal option.\"", None, 196, 108, 
   29943225269437521260, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.953758914770361*^9},
 CellLabel->
  "(kernel 22)",ExpressionUUID->"4e906899-1043-864b-903a-5b1b846452dc"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "izero", 
   "\"Integral and error estimates are 0 on all integration subregions. Try \
increasing the value of the MinRecursion option. If value of integral may be \
0, specify a finite value for the AccuracyGoal option.\"", None, 196, 109, 
   29943225269437521260, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.953758914801605*^9},
 CellLabel->
  "(kernel 24)",ExpressionUUID->"1722a759-dd5f-6f41-8f53-085803eb158f"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "izero", 
   "\"Integral and error estimates are 0 on all integration subregions. Try \
increasing the value of the MinRecursion option. If value of integral may be \
0, specify a finite value for the AccuracyGoal option.\"", None, 196, 110, 
   29943225269437521260, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.953758914817226*^9},
 CellLabel->
  "(kernel 25)",ExpressionUUID->"60569bde-83d0-e54b-a85c-d17a453c14c8"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "izero", 
   "\"Integral and error estimates are 0 on all integration subregions. Try \
increasing the value of the MinRecursion option. If value of integral may be \
0, specify a finite value for the AccuracyGoal option.\"", None, 196, 111, 
   29943225269437521260, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.953758914848467*^9},
 CellLabel->
  "(kernel 28)",ExpressionUUID->"72f3d1e9-bfcf-334c-a929-75d9114dea7e"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "izero", 
   "\"Integral and error estimates are 0 on all integration subregions. Try \
increasing the value of the MinRecursion option. If value of integral may be \
0, specify a finite value for the AccuracyGoal option.\"", None, 196, 112, 
   29943225269437521260, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.953758914864088*^9},
 CellLabel->
  "(kernel 29)",ExpressionUUID->"cc7ba2f0-ca0f-2a4b-bab9-fcc2fa560bd0"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "izero", 
   "\"Integral and error estimates are 0 on all integration subregions. Try \
increasing the value of the MinRecursion option. If value of integral may be \
0, specify a finite value for the AccuracyGoal option.\"", None, 196, 113, 
   29943225269437521260, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.953758914895338*^9},
 CellLabel->
  "(kernel 30)",ExpressionUUID->"7b8999ae-3d1c-6d49-8630-762cf8febb08"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "izero", 
   "\"Integral and error estimates are 0 on all integration subregions. Try \
increasing the value of the MinRecursion option. If value of integral may be \
0, specify a finite value for the AccuracyGoal option.\"", None, 196, 114, 
   29943225269437521260, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.953758914910951*^9},
 CellLabel->
  "(kernel 31)",ExpressionUUID->"5f129e54-5876-184e-96a2-05e35269d60a"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "izero", 
   "\"Integral and error estimates are 0 on all integration subregions. Try \
increasing the value of the MinRecursion option. If value of integral may be \
0, specify a finite value for the AccuracyGoal option.\"", None, 196, 115, 
   29943225269437521260, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.953758914926571*^9},
 CellLabel->
  "(kernel 32)",ExpressionUUID->"066b3f01-8c75-794c-ae63-27401b6bb7eb"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "izero", 
   "\"Integral and error estimates are 0 on all integration subregions. Try \
increasing the value of the MinRecursion option. If value of integral may be \
0, specify a finite value for the AccuracyGoal option.\"", None, 196, 116, 
   29943225269437521260, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.953758914957815*^9},
 CellLabel->
  "(kernel 33)",ExpressionUUID->"632ed824-c72b-8f4f-b640-b14fe8040d3e"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "izero", 
   "\"Integral and error estimates are 0 on all integration subregions. Try \
increasing the value of the MinRecursion option. If value of integral may be \
0, specify a finite value for the AccuracyGoal option.\"", None, 196, 117, 
   29943225269437521260, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.953758914973434*^9},
 CellLabel->
  "(kernel 34)",ExpressionUUID->"ea450d42-5a50-7d4b-99c9-5ab7bae1ec8a"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "izero", 
   "\"Integral and error estimates are 0 on all integration subregions. Try \
increasing the value of the MinRecursion option. If value of integral may be \
0, specify a finite value for the AccuracyGoal option.\"", None, 196, 118, 
   29943225269437521260, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.953758915004677*^9},
 CellLabel->
  "(kernel 35)",ExpressionUUID->"5ba2258b-5f01-7548-901d-8aa7218d5bb9"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "izero", 
   "\"Integral and error estimates are 0 on all integration subregions. Try \
increasing the value of the MinRecursion option. If value of integral may be \
0, specify a finite value for the AccuracyGoal option.\"", None, 196, 119, 
   29943225269437521260, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.953758915020298*^9},
 CellLabel->
  "(kernel 36)",ExpressionUUID->"2e463295-7300-1346-9615-35fa6d41e07b"],

Cell[BoxData["0.`"], "Output",
 CellChangeTimes->{3.953167996341921*^9, 3.9531730820195446`*^9, 
  3.953686125999168*^9, 3.9537589150359173`*^9},
 CellLabel->
  "Out[196]=",ExpressionUUID->"c857f905-8090-f045-8cb4-51f50019572e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NumberForm", "[", 
  RowBox[{"B3", ",", "16"}], "]"}]], "Input",
 NumberMarks->False,
 CellLabel->
  "In[197]:=",ExpressionUUID->"52a94ff6-ccd6-a546-aae4-b7c94b0b7740"],

Cell[BoxData[
 TagBox[
  InterpretationBox[
   StyleBox["\<\"0.\"\>",
    ShowStringCharacters->False],
   0.,
   AutoDelete->True],
  NumberForm[#, 16]& ]], "Output",
 CellChangeTimes->{3.953167996373163*^9, 3.953173082050787*^9, 
  3.953686126030485*^9, 3.9537589150671616`*^9},
 CellLabel->
  "Out[197]//NumberForm=",ExpressionUUID->"b5c0cad5-90ab-4644-9f0e-\
fd585b9ddd38"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  TagBox[
   InterpretationBox[
    StyleBox["\<\"0.00709280188606498\"\>",
     ShowStringCharacters->False],
    0.007092801886064979,
    AutoDelete->True],
   NumberForm[#, 16]& ], "-", 
  TagBox[
   InterpretationBox[
    StyleBox["\<\"0.000844702481277364\"\>",
     ShowStringCharacters->False],
    0.0008447024812773637,
    AutoDelete->True],
   NumberForm[#, 16]& ], "+", "0"}]], "Input",
 CellChangeTimes->{{3.9541912959773808`*^9, 3.9541913059046707`*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"69c137a8-8ac6-49ab-b2fd-3872070aa6cc"],

Cell[BoxData["0.006248099404787616`"], "Output",
 CellChangeTimes->{3.954191308213616*^9},
 CellLabel->"Out[5]=",ExpressionUUID->"a94be5db-6a4f-4921-ab49-68ad5d9aecde"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NumberForm", "[", 
  RowBox[{"0.006248099404787616`", ",", "16"}], "]"}]], "Input",
 NumberMarks->False,
 CellLabel->"In[6]:=",ExpressionUUID->"bbd9da4e-c3c8-44c2-b523-def9d06d2523"],

Cell[BoxData[
 TagBox[
  InterpretationBox[
   StyleBox["\<\"0.006248099404787616\"\>",
    ShowStringCharacters->False],
   0.006248099404787616,
   AutoDelete->True],
  NumberForm[#, 16]& ]], "Output",
 CellChangeTimes->{3.9541913090601788`*^9},
 CellLabel->
  "Out[6]//NumberForm=",ExpressionUUID->"85195bb8-7a9b-40e7-b6e6-\
22c63eb0bb54"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  TagBox[
   InterpretationBox[
    StyleBox["\<\"1.13603302620785\"\>",
     ShowStringCharacters->False],
    1.1360330262078504`,
    AutoDelete->True],
   NumberForm[#, 16]& ], "-", 
  TagBox[
   InterpretationBox[
    StyleBox["\<\"0.1399045182571108\"\>",
     ShowStringCharacters->False],
    0.13990451825711078`,
    AutoDelete->True],
   NumberForm[#, 16]& ], "-", 
  TagBox[
   InterpretationBox[
    StyleBox["\<\"0.005871008891167202\"\>",
     ShowStringCharacters->False],
    0.005871008891167202,
    AutoDelete->True],
   NumberForm[#, 16]& ], "+", 
  TagBox[
   InterpretationBox[
    StyleBox["\<\"0.007618151029056115\"\>",
     ShowStringCharacters->False],
    0.007618151029056115,
    AutoDelete->True],
   NumberForm[#, 16]& ], "-", 
  TagBox[
   InterpretationBox[
    StyleBox["\<\"0.005103864458165352\"\>",
     ShowStringCharacters->False],
    0.005103864458165351,
    AutoDelete->True],
   NumberForm[#, 16]& ], "+", 
  TagBox[
   InterpretationBox[
    StyleBox[
     RowBox[{"\<\"6.352747104407253\"\>", "\[Times]", 
      SuperscriptBox["10", "\<\"-22\"\>"]}],
     ShowStringCharacters->False],
    6.352747104407253*^-22,
    AutoDelete->True],
   NumberForm[#, 16]& ], "+", 
  TagBox[
   InterpretationBox[
    StyleBox[
     RowBox[{"\<\"3.385129869193761\"\>", "\[Times]", 
      SuperscriptBox["10", "\<\"-7\"\>"]}],
     ShowStringCharacters->False],
    3.385129869193761*^-7,
    AutoDelete->True],
   NumberForm[#, 16]& ], "+", 
  TagBox[
   InterpretationBox[
    StyleBox["\<\"0.00709280188606498\"\>",
     ShowStringCharacters->False],
    0.007092801886064979,
    AutoDelete->True],
   NumberForm[#, 16]& ], "-", 
  TagBox[
   InterpretationBox[
    StyleBox["\<\"0.000844702481277364\"\>",
     ShowStringCharacters->False],
    0.0008447024812773637,
    AutoDelete->True],
   NumberForm[#, 16]& ], "+", "0"}]], "Input",
 CellChangeTimes->{{3.953760438333596*^9, 3.9537604863723288`*^9}, {
  3.953760590411618*^9, 3.953760633737585*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"3be4e24b-d152-4d76-9fac-cd8bd42dcc17"],

Cell[BoxData["0.9990202235482377`"], "Output",
 CellChangeTimes->{3.953760637456869*^9},
 CellLabel->"Out[5]=",ExpressionUUID->"bc7e205f-d749-428c-90ad-d36e8e3f174f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"0.990258", "+", "0.002515", "+", "0.006249"}]], "Input",
 CellChangeTimes->{{3.954191318604456*^9, 3.954191333347259*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"1567bf98-435a-41a9-a7b1-9b20cce716c5"],

Cell[BoxData["0.999022`"], "Output",
 CellChangeTimes->{3.954191335657296*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"dd545366-c231-48a5-ba30-28ed9df4c11d"]
}, Open  ]]
},
WindowSize->{1093, 830},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"14.0 for Mac OS X ARM (64-bit) (December 12, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"3e3231b9-84e9-0743-a439-ae83c8b97e85"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 7078, 191, 459, "Input",ExpressionUUID->"2c664ac7-5be3-e440-a774-0aeb5d616004"],
Cell[7639, 213, 127621, 3096, 7435, "Input",ExpressionUUID->"e4b08cb5-672b-7a41-8709-9541e751535d"],
Cell[135263, 3311, 3042, 92, 168, "Input",ExpressionUUID->"66495a23-8ad8-dc43-827a-5508d20450a1"],
Cell[CellGroupData[{
Cell[138330, 3407, 3048, 72, 154, "Input",ExpressionUUID->"406dc6ba-b2f7-3646-a0d7-9a4ff02e33c7"],
Cell[141381, 3481, 598977, 9928, 378, "Output",ExpressionUUID->"0d0283df-f632-b04e-85a2-0f6e10236e3f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[740395, 13414, 1312, 36, 87, "Input",ExpressionUUID->"64385a92-f20f-45b1-b98c-32f9ae1de62e"],
Cell[741710, 13452, 313, 5, 34, "Output",ExpressionUUID->"3507f485-e6b4-aa4c-b62f-918e5083716a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[742060, 13462, 192, 5, 30, "Input",ExpressionUUID->"22c3e5e8-fdc8-6140-9786-f03b946a96a8"],
Cell[742255, 13469, 477, 13, 48, "Output",ExpressionUUID->"842dfd5f-0d6f-c34e-a860-4d6a66b7b425"]
}, Open  ]],
Cell[CellGroupData[{
Cell[742769, 13487, 2337, 63, 127, "Input",ExpressionUUID->"68b1247a-1fdd-464e-a312-ae846b3a6761"],
Cell[745109, 13552, 507, 11, 48, "Message",ExpressionUUID->"f54618c7-ec4a-1744-82af-0e2cd606e2e6"],
Cell[745619, 13565, 290, 5, 34, "Output",ExpressionUUID->"762ec4a1-2807-b14d-9104-78651e87813d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[745946, 13575, 239, 5, 30, "Input",ExpressionUUID->"300052dd-5aaa-e647-9c14-ddf2d11fee9d"],
Cell[746188, 13582, 458, 13, 48, "Output",ExpressionUUID->"00208d49-a97e-6249-8032-f807d3fb6a79"]
}, Open  ]],
Cell[CellGroupData[{
Cell[746683, 13600, 2858, 82, 215, "Input",ExpressionUUID->"2d1b64b9-c8d2-4e49-9752-425bdc0547e0"],
Cell[749544, 13684, 194, 3, 34, "Output",ExpressionUUID->"3673130b-c04f-3949-9ced-3b26f9b68562"]
}, Open  ]],
Cell[CellGroupData[{
Cell[749775, 13692, 192, 5, 30, "Input",ExpressionUUID->"662a9d97-f68b-064f-8ade-beb97acd4181"],
Cell[749970, 13699, 342, 11, 48, "Output",ExpressionUUID->"ceaa3998-7135-5f4f-bbf7-3998728dee97"]
}, Open  ]],
Cell[CellGroupData[{
Cell[750349, 13715, 744, 24, 30, "Input",ExpressionUUID->"946efe53-a6d7-4880-a107-4eead8475004"],
Cell[751096, 13741, 166, 2, 34, "Output",ExpressionUUID->"3d088c1d-753e-4f89-9e6d-5f381e3a11e6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[751299, 13748, 204, 4, 30, "Input",ExpressionUUID->"2f0e7a7a-cbe1-49ae-8242-1c8100dc1a48"],
Cell[751506, 13754, 335, 11, 48, "Output",ExpressionUUID->"fa515259-0c6a-41d0-9c26-c65c89cc9d28"]
}, Open  ]],
Cell[CellGroupData[{
Cell[751878, 13770, 2564, 70, 197, "Input",ExpressionUUID->"163bff09-06e2-405e-8d3a-e9d6b0c1e30a"],
Cell[754445, 13842, 272, 4, 34, "Output",ExpressionUUID->"ddbddefb-b3af-af4e-a2bc-425fb9455a85"]
}, Open  ]],
Cell[CellGroupData[{
Cell[754754, 13851, 192, 5, 30, "Input",ExpressionUUID->"0fc60a05-0d8c-5c48-98c2-b32697cc0beb"],
Cell[754949, 13858, 435, 12, 48, "Output",ExpressionUUID->"96e81cee-b1ba-144d-8249-7060aa23b5d0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[755421, 13875, 3539, 97, 243, "Input",ExpressionUUID->"d0c63f06-017d-48f6-ba5c-a6c45efa2779"],
Cell[758963, 13974, 266, 4, 34, "Output",ExpressionUUID->"fdd529ce-e3c9-2943-9739-8ae6b8fb68e8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[759266, 13983, 192, 5, 30, "Input",ExpressionUUID->"c8864060-9cb8-4542-ab54-85e5dd79e0ea"],
Cell[759461, 13990, 412, 12, 48, "Output",ExpressionUUID->"05118712-6f4b-074c-9e45-00e454c2519a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[759910, 14007, 4161, 113, 313, "Input",ExpressionUUID->"d683e2de-d1a1-a541-9c0e-59cf5302e748"],
Cell[764074, 14122, 512, 11, 53, "Message",ExpressionUUID->"76e53f41-be54-1042-b9d8-3e60679571d0"],
Cell[764589, 14135, 512, 11, 53, "Message",ExpressionUUID->"0af385f2-c9e1-9348-8b8d-e03cc6d06489"],
Cell[765104, 14148, 512, 11, 53, "Message",ExpressionUUID->"c05e81b6-1879-a648-90b2-2a6fdb08264f"],
Cell[765619, 14161, 512, 11, 53, "Message",ExpressionUUID->"d8e4f20a-c0e6-224b-a4e1-e54c5c6c8819"],
Cell[766134, 14174, 514, 11, 53, "Message",ExpressionUUID->"e2634bb4-090a-0944-86c8-4d97e2d2467d"],
Cell[766651, 14187, 514, 11, 53, "Message",ExpressionUUID->"c7ee49ff-dc89-714a-9423-4d0a1707dd38"],
Cell[767168, 14200, 512, 11, 53, "Message",ExpressionUUID->"1830b9c2-7b7c-764c-a827-7440d0f17c60"],
Cell[767683, 14213, 512, 11, 53, "Message",ExpressionUUID->"fd819da4-03f4-864d-ab28-8be029823147"],
Cell[768198, 14226, 512, 11, 53, "Message",ExpressionUUID->"a08b5bce-9376-6b4c-ac14-89670a59ac36"],
Cell[768713, 14239, 512, 11, 53, "Message",ExpressionUUID->"a18a60c9-9a86-0f43-90a9-23c6a3261375"],
Cell[769228, 14252, 512, 11, 53, "Message",ExpressionUUID->"1ace45f0-8b43-be41-9e10-94e62f26e03b"],
Cell[769743, 14265, 511, 11, 39, "Message",ExpressionUUID->"05c8dd67-67cf-0b42-b6ec-e9dd6b07a1b9"],
Cell[770257, 14278, 513, 11, 39, "Message",ExpressionUUID->"526a6bef-a1a4-c844-84e7-693d28045093"],
Cell[770773, 14291, 511, 11, 39, "Message",ExpressionUUID->"e2ed976d-5440-6043-9b20-b1ca364fac3e"],
Cell[771287, 14304, 511, 11, 39, "Message",ExpressionUUID->"3f914ba1-c347-fd41-9b5f-5ac8e077b343"],
Cell[771801, 14317, 511, 11, 39, "Message",ExpressionUUID->"222f8673-3e12-0e47-8de3-a87a1bc9baf6"],
Cell[772315, 14330, 511, 11, 39, "Message",ExpressionUUID->"dc8dd665-0e0b-724e-ae35-286cfc7a8df1"],
Cell[772829, 14343, 511, 11, 39, "Message",ExpressionUUID->"76963674-bdb8-c94f-a6e6-e175e73b4ed2"],
Cell[773343, 14356, 511, 11, 39, "Message",ExpressionUUID->"440d509a-7ce4-174b-90f0-b990e39015ca"],
Cell[773857, 14369, 1119, 20, 57, "Message",ExpressionUUID->"379bbf00-b7ca-0741-9f0c-963fa4afb69e"],
Cell[774979, 14391, 267, 4, 34, "Output",ExpressionUUID->"ce69c7dd-5215-9744-b016-396543e4c819"]
}, Open  ]],
Cell[CellGroupData[{
Cell[775283, 14400, 236, 6, 30, "Input",ExpressionUUID->"7c90e5c1-c249-f740-8bdc-79fd607deb5e"],
Cell[775522, 14408, 413, 13, 48, "Output",ExpressionUUID->"e8efbb4d-6015-d847-b2c5-bc70a009557b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[775972, 14426, 475, 12, 30, "Input",ExpressionUUID->"3b9b2e1c-c616-44ce-ab9f-584fc8b74797"],
Cell[776450, 14440, 172, 2, 34, "Output",ExpressionUUID->"c61afdc0-91cd-4b0d-a6ec-be8fabccb59a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[776659, 14447, 208, 4, 33, "Input",ExpressionUUID->"282b290b-8093-4f37-8e65-8a090c7c884d"],
Cell[776870, 14453, 409, 13, 48, "Output",ExpressionUUID->"9d4e2a25-b3c2-4ec7-8bba-49048a9fa316"]
}, Open  ]],
Cell[CellGroupData[{
Cell[777316, 14471, 5453, 147, 394, "Input",ExpressionUUID->"2ba7c94f-529c-134e-85ba-244d7124856a"],
Cell[782772, 14620, 511, 11, 53, "Message",ExpressionUUID->"bc3055d8-8a90-a44e-b2b5-75cbd028e3a1"],
Cell[783286, 14633, 511, 11, 53, "Message",ExpressionUUID->"36da332c-fd61-1246-9be8-4088bd89eeb3"],
Cell[783800, 14646, 513, 11, 53, "Message",ExpressionUUID->"ab478198-2963-fb47-bbe4-2f885a60a317"],
Cell[784316, 14659, 511, 11, 53, "Message",ExpressionUUID->"ac99e431-8fff-4642-9823-7d900d4a667a"],
Cell[784830, 14672, 511, 11, 53, "Message",ExpressionUUID->"d424060c-71b1-ce45-a28c-7530eca5d75f"],
Cell[785344, 14685, 511, 11, 53, "Message",ExpressionUUID->"b37994a9-1786-6d4d-bb9b-474a6682ef82"],
Cell[785858, 14698, 511, 11, 53, "Message",ExpressionUUID->"5a1095fe-5933-a44c-acd2-a8fe0f9e9e92"],
Cell[786372, 14711, 511, 11, 53, "Message",ExpressionUUID->"82ffc9d1-5803-1c40-adfa-7f60ff0ccd71"],
Cell[786886, 14724, 513, 11, 53, "Message",ExpressionUUID->"45dc9ad1-4f00-b548-bd42-0ac5dcb82c15"],
Cell[787402, 14737, 511, 11, 53, "Message",ExpressionUUID->"8d75985a-8e05-4141-8c3f-e951de9f09c0"],
Cell[787916, 14750, 511, 11, 53, "Message",ExpressionUUID->"c4391838-d90c-a04a-bb04-b17d6dfb2eab"],
Cell[788430, 14763, 511, 11, 53, "Message",ExpressionUUID->"83ca4a72-d658-d445-802b-e1fbc1f62ce1"],
Cell[788944, 14776, 510, 11, 53, "Message",ExpressionUUID->"3aadb148-dcec-a842-a4e7-b7717583b599"],
Cell[789457, 14789, 511, 11, 53, "Message",ExpressionUUID->"494a9d87-c367-5840-9f92-1ea202bcfe38"],
Cell[789971, 14802, 511, 11, 53, "Message",ExpressionUUID->"15cf35c6-47ad-944a-9c04-5f6504d64f9c"],
Cell[790485, 14815, 511, 11, 53, "Message",ExpressionUUID->"7b03ac3d-b973-0649-9b79-822172eaf4b9"],
Cell[790999, 14828, 511, 11, 53, "Message",ExpressionUUID->"1228bcaa-25e3-e14a-bf2c-97f6b0c19bc8"],
Cell[791513, 14841, 511, 11, 53, "Message",ExpressionUUID->"b7f8467c-6b79-fb4a-819d-41aceca05f88"],
Cell[792027, 14854, 511, 11, 53, "Message",ExpressionUUID->"3783f826-12b4-7447-8105-2cc4e759535a"],
Cell[792541, 14867, 492, 11, 54, "Message",ExpressionUUID->"da5a1385-c051-d848-9ce3-6d9793e47f14"],
Cell[793036, 14880, 513, 11, 53, "Message",ExpressionUUID->"7c840559-241e-644e-b35f-b78ad4d84c4f"],
Cell[793552, 14893, 511, 11, 53, "Message",ExpressionUUID->"52ad2e23-380f-7147-acfa-6d8e24460e9c"],
Cell[794066, 14906, 513, 11, 53, "Message",ExpressionUUID->"e50aabcd-f8cf-0346-b213-cf28bb785782"],
Cell[794582, 14919, 511, 11, 53, "Message",ExpressionUUID->"3910f2af-9e2d-494d-b428-e830d54f4833"],
Cell[795096, 14932, 511, 11, 53, "Message",ExpressionUUID->"b6acc641-3706-2649-b49a-2f4e6bd74bde"],
Cell[795610, 14945, 511, 11, 53, "Message",ExpressionUUID->"1c38e3fb-87e3-d14d-9b64-73a481c0822b"],
Cell[796124, 14958, 513, 11, 53, "Message",ExpressionUUID->"c278456c-eff7-4145-9857-b3ef6a6b7572"],
Cell[796640, 14971, 513, 11, 53, "Message",ExpressionUUID->"1d31186d-4500-6946-9f8f-b43cab0f63a5"],
Cell[797156, 14984, 511, 11, 53, "Message",ExpressionUUID->"c595312e-32e0-ed4e-9e0a-abd5cb887ff4"],
Cell[797670, 14997, 513, 11, 53, "Message",ExpressionUUID->"c893a81b-49d7-d148-960a-1c4f9c8d21d4"],
Cell[798186, 15010, 489, 11, 40, "Message",ExpressionUUID->"73b4de77-8eb3-4449-ba31-71abc87e248d"],
Cell[798678, 15023, 489, 11, 40, "Message",ExpressionUUID->"ca3febde-1557-5244-85d9-06276b4ad5b4"],
Cell[799170, 15036, 489, 11, 40, "Message",ExpressionUUID->"3efd29ac-6378-e24e-99d0-6b4f957a5d40"],
Cell[799662, 15049, 489, 11, 40, "Message",ExpressionUUID->"f1961a47-f640-224d-b938-058169e0332b"],
Cell[800154, 15062, 489, 11, 40, "Message",ExpressionUUID->"3ce0fd27-870d-dd49-ad83-2fbb88730e66"],
Cell[800646, 15075, 489, 11, 40, "Message",ExpressionUUID->"e890e72b-27de-1b48-a3e8-6e585d7cda3b"],
Cell[801138, 15088, 489, 11, 40, "Message",ExpressionUUID->"5abe1dbc-1452-b94f-b92c-7ada47c5d149"],
Cell[801630, 15101, 489, 11, 40, "Message",ExpressionUUID->"b1e12595-6f76-854f-8eee-8b07566be547"],
Cell[802122, 15114, 1040, 18, 88, "Message",ExpressionUUID->"5ec0ac1b-cba1-dd40-a8ec-124c8b7a128e"],
Cell[803165, 15134, 1041, 18, 74, "Message",ExpressionUUID->"b2716813-327f-f34f-8097-137dbfc5b791"],
Cell[804209, 15154, 1041, 18, 74, "Message",ExpressionUUID->"ac509a1f-0f50-fa40-8fbd-78808ecf74f6"],
Cell[805253, 15174, 1038, 18, 74, "Message",ExpressionUUID->"80f25829-7115-6f4d-97a9-467518cda6be"],
Cell[806294, 15194, 1039, 18, 74, "Message",ExpressionUUID->"586104ae-5b23-a84b-abf2-7e67a27b98a1"],
Cell[807336, 15214, 1037, 18, 74, "Message",ExpressionUUID->"26a0c4cb-7c1a-c64d-9d9a-9ff17b3e8be0"],
Cell[808376, 15234, 1042, 18, 74, "Message",ExpressionUUID->"e7491737-2146-7444-81f1-36a1f87a405d"],
Cell[809421, 15254, 490, 11, 40, "Message",ExpressionUUID->"6a0267d8-8ef6-454f-990f-9d1fc53773f0"],
Cell[809914, 15267, 1040, 18, 74, "Message",ExpressionUUID->"672e4d32-60d2-314b-840d-06c77ce6f95f"],
Cell[810957, 15287, 1041, 18, 74, "Message",ExpressionUUID->"4998319c-4a37-5b4a-af5d-b8c41418394a"],
Cell[812001, 15307, 1045, 18, 74, "Message",ExpressionUUID->"613becd1-24c1-8b48-9c47-95fef07e081e"],
Cell[813049, 15327, 249, 4, 34, "Output",ExpressionUUID->"f5bcb0b7-95c1-244b-9189-012f85ace595"]
}, Open  ]],
Cell[CellGroupData[{
Cell[813335, 15336, 236, 6, 30, "Input",ExpressionUUID->"49366451-faf5-3c40-bf29-29098b68e8e0"],
Cell[813574, 15344, 478, 14, 48, "Output",ExpressionUUID->"f9ce36a8-ee82-3a4a-94d9-c42f0f66b82e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[814089, 15363, 771, 17, 73, "Input",ExpressionUUID->"dce483f4-ac79-4339-b1b9-d8eab1fbf8e4"],
Cell[814863, 15382, 169, 2, 34, "Output",ExpressionUUID->"e9d81beb-216f-48bf-8d58-7cb8c49ac062"]
}, Open  ]],
Cell[CellGroupData[{
Cell[815069, 15389, 207, 4, 33, "Input",ExpressionUUID->"87e7a2b8-365c-4da5-bfc0-276ea297e441"],
Cell[815279, 15395, 407, 13, 48, "Output",ExpressionUUID->"a58f5de3-e570-41d6-b2b3-0fa97d40cb98"]
}, Open  ]],
Cell[CellGroupData[{
Cell[815723, 15413, 1081, 35, 30, "Input",ExpressionUUID->"23f86627-2401-4ff8-b3dc-674432927a08"],
Cell[816807, 15450, 168, 2, 34, "Output",ExpressionUUID->"eaa68509-a0b5-4b4e-9ee7-2dfff925a9c9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[817012, 15457, 206, 4, 30, "Input",ExpressionUUID->"2b429c43-0c29-48db-8bdf-ea938f6065c1"],
Cell[817221, 15463, 342, 11, 48, "Output",ExpressionUUID->"4d2cfd3f-1446-4661-903c-c299f59a54e8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[817600, 15479, 2664, 74, 179, "Input",ExpressionUUID->"40b9544b-7be7-be40-9d83-1bd8705d8047"],
Cell[820267, 15555, 248, 4, 34, "Output",ExpressionUUID->"4d043c9e-34b5-0444-a545-b24a2f271170"]
}, Open  ]],
Cell[CellGroupData[{
Cell[820552, 15564, 192, 5, 30, "Input",ExpressionUUID->"d734b92a-a608-ba4f-8e03-7cb04fa16423"],
Cell[820747, 15571, 414, 12, 48, "Output",ExpressionUUID->"b7113e97-6546-8e4d-b4bb-e62e6072586c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[821198, 15588, 3786, 102, 225, "Input",ExpressionUUID->"fa4f7bb7-3a33-4827-98fd-38e1b05db8f3"],
Cell[824987, 15692, 244, 4, 34, "Output",ExpressionUUID->"cc3bfcf9-0f29-3c49-826f-4eb6f06ad502"]
}, Open  ]],
Cell[CellGroupData[{
Cell[825268, 15701, 192, 5, 30, "Input",ExpressionUUID->"b9d805fc-49b6-b748-903f-9926cda0122e"],
Cell[825463, 15708, 414, 12, 48, "Output",ExpressionUUID->"52c5d2d4-577e-3e4d-bb3d-3e711f90d9bb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[825914, 15725, 4131, 111, 295, "Input",ExpressionUUID->"39811137-a210-9640-857e-df195c086077"],
Cell[830048, 15838, 512, 11, 53, "Message",ExpressionUUID->"7187f674-9b17-5c42-b100-955564e47558"],
Cell[830563, 15851, 512, 11, 53, "Message",ExpressionUUID->"e422ba26-2071-074c-bc08-630b4332df57"],
Cell[831078, 15864, 512, 11, 53, "Message",ExpressionUUID->"0cf8c36f-5be4-e749-8de0-6a9d9eb70f87"],
Cell[831593, 15877, 511, 11, 53, "Message",ExpressionUUID->"dd3e7093-c1b9-334a-981f-dd6cb7de23af"],
Cell[832107, 15890, 512, 11, 53, "Message",ExpressionUUID->"4e906899-1043-864b-903a-5b1b846452dc"],
Cell[832622, 15903, 512, 11, 53, "Message",ExpressionUUID->"1722a759-dd5f-6f41-8f53-085803eb158f"],
Cell[833137, 15916, 512, 11, 53, "Message",ExpressionUUID->"60569bde-83d0-e54b-a85c-d17a453c14c8"],
Cell[833652, 15929, 512, 11, 53, "Message",ExpressionUUID->"72f3d1e9-bfcf-334c-a929-75d9114dea7e"],
Cell[834167, 15942, 512, 11, 53, "Message",ExpressionUUID->"cc7ba2f0-ca0f-2a4b-bab9-fcc2fa560bd0"],
Cell[834682, 15955, 512, 11, 53, "Message",ExpressionUUID->"7b8999ae-3d1c-6d49-8630-762cf8febb08"],
Cell[835197, 15968, 512, 11, 53, "Message",ExpressionUUID->"5f129e54-5876-184e-96a2-05e35269d60a"],
Cell[835712, 15981, 512, 11, 53, "Message",ExpressionUUID->"066b3f01-8c75-794c-ae63-27401b6bb7eb"],
Cell[836227, 15994, 512, 11, 53, "Message",ExpressionUUID->"632ed824-c72b-8f4f-b640-b14fe8040d3e"],
Cell[836742, 16007, 512, 11, 53, "Message",ExpressionUUID->"ea450d42-5a50-7d4b-99c9-5ab7bae1ec8a"],
Cell[837257, 16020, 512, 11, 53, "Message",ExpressionUUID->"5ba2258b-5f01-7548-901d-8aa7218d5bb9"],
Cell[837772, 16033, 512, 11, 53, "Message",ExpressionUUID->"2e463295-7300-1346-9615-35fa6d41e07b"],
Cell[838287, 16046, 228, 4, 34, "Output",ExpressionUUID->"c857f905-8090-f045-8cb4-51f50019572e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[838552, 16055, 192, 5, 30, "Input",ExpressionUUID->"52a94ff6-ccd6-a546-aae4-b7c94b0b7740"],
Cell[838747, 16062, 377, 12, 48, "Output",ExpressionUUID->"b5c0cad5-90ab-4644-9f0e-fd585b9ddd38"]
}, Open  ]],
Cell[CellGroupData[{
Cell[839161, 16079, 571, 17, 30, "Input",ExpressionUUID->"69c137a8-8ac6-49ab-b2fd-3872070aa6cc"],
Cell[839735, 16098, 168, 2, 34, "Output",ExpressionUUID->"a94be5db-6a4f-4921-ab49-68ad5d9aecde"]
}, Open  ]],
Cell[CellGroupData[{
Cell[839940, 16105, 206, 4, 30, "Input",ExpressionUUID->"bbd9da4e-c3c8-44c2-b523-def9d06d2523"],
Cell[840149, 16111, 342, 11, 48, "Output",ExpressionUUID->"85195bb8-7a9b-40e7-b6e6-22c63eb0bb54"]
}, Open  ]],
Cell[CellGroupData[{
Cell[840528, 16127, 2095, 71, 52, "Input",ExpressionUUID->"3be4e24b-d152-4d76-9fac-cd8bd42dcc17"],
Cell[842626, 16200, 166, 2, 34, "Output",ExpressionUUID->"bc7e205f-d749-428c-90ad-d36e8e3f174f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[842829, 16207, 224, 3, 30, "Input",ExpressionUUID->"1567bf98-435a-41a9-a7b1-9b20cce716c5"],
Cell[843056, 16212, 156, 2, 34, "Output",ExpressionUUID->"dd545366-c231-48a5-ba30-28ed9df4c11d"]
}, Open  ]]
}
]
*)


